Three-Loop QCD Evolution for Nonforward Hadron Distribution Amplitudes

We determine for the first time the complete three-loop renormalization-group evolution kernels for flavor-nonsinglet nonforward distribution amplitudes by taking advantage of the position-space renormalization formalism and the conformal symmetry technique. Implementing the appropriate Fourier transformations with distinct kinematic constraints then enables us to analytically construct the momentum-space renormalization kernels for both the light-flavor hadron distribution amplitudes and generalized parton distributions at three loops independently, which turn out to be fully expressible in terms of Goncharov polylogarithms up to transcendental weight four. Applying the thus derived three-loop evolution equations for the leading-twist chiral-even generalized parton distributions further permits us to demonstrate manifestly the renormalization-group invariance of the hard-collinear factorization formulae for the vector flavor-nonsinglet Compton form factors at next-to-next-to-next-to-leading-order accuracy.

==> anc/vector-nonsinglet-kernels.wl <==
(* Ancillary to "Three-Loop QCD Evolution for Nonforward Hadron Distribution Amplitudes".

   Get["vector-nonsinglet-kernels.wl"] loads the three-loop formulas and
   their lower-order counterparts. The ordinary densities are given on open regions.
*)

BeginPackage["ERBLThreeLoop`"];

PositionSpaceKernel::usage =
  "PositionSpaceKernel[alpha,beta,loop] gives h^(loop), which defines the position-space kernel H^(loop) for loop=1,2,3. " <>
  "In the position-space integral, each endpoint DiracDelta has unit weight.";
ERBLKernel::usage =
  "ERBLKernel[x,y,loop] gives P^(loop)(x,y) for loop=1,2,3. " <>
  "The full ERBL kernel V^(loop) is its x-plus distribution on [0,1], subtracted at x=y.";
GPDKernel::usage =
  "GPDKernel[x,y,xi,loop] gives the ordinary part of K^(loop) for xi>0 and loop=1,2,3. " <>
  "The full GPD kernel is its x-plus distribution on [-1,1], subtracted at x=y.";
PlusFun::usage =
  "PlusFun[P,{v,lo,hi,v0}] denotes the plus distribution of P in v on [lo,hi], with subtraction at v0. " <>
  "With specifications {a,alo,ahi,a0} and {b,blo,bhi,b0}, integrate P against " <>
  "T[a,b]-T[a0,b]-T[a,b0]+T[a0,b0].";
G::usage = "G[a1,...,an,z] denotes a Goncharov polylogarithm, with G[0,z]=Log[z] and G[1,z]=Log[1-z].";
CF::usage = "CF is the fundamental quadratic Casimir.";
CA::usage = "CA is the adjoint quadratic Casimir.";
nf::usage = "nf is the number of active quark flavors. The coefficients use T_F=1/2.";

Begin["`Private`"];

positionWeights = <|"Identity" -> (2*CF*nf^2)/9 + CA*CF*nf*((2*(-2840 + 280*Pi^2 + 17*Pi^4))/135 - 80*Zeta[3]) - 
   (2*CF^2*nf*(800*Pi^2 + 38*Pi^4 - 15*(41 + 744*Zeta[3])))/135 + 
   CA^2*CF*(11731/54 - (916*Pi^2)/27 + (59*Pi^4)/135 + 296*Zeta[3] - 80*Zeta[5]) + 
   CF^3*(7 + 48*Zeta[3] - (4*Pi^2*(330 + Pi^2 + 240*Zeta[3]))/45 + 480*Zeta[5]) + 
   (CA*CF^2*(-52*Pi^4 + 40*Pi^2*(707 + 72*Zeta[3]) - 15*(4199 + 12912*Zeta[3] + 4320*Zeta[5])))/
    270, "Endpoint" -> CF*nf^2*((-16*(-1 + a^(-1)))/27 + (80*(-1 + a^(-1))*G[1, a])/27 + 
     (8*(-1 + a^(-1))*G[1, a]^2)/9) + CA*CF^2*((-22*(-1 + a)*G[1, a]^3)/a + 
     (4*(-206 + 185*a - 6*Pi^2 + 6*a*Pi^2)*G[0, 1, a])/(9*a) + 8*G[0, 1, a]^2 + 
     G[0, a]^2*(-14 + (22*(-1 + a)*G[1, a])/a - (4*(-2 + a)*G[0, 1, a])/a) + 
     G[1, a]^2*((4*(-1 + a)*(-53 + Pi^2))/(3*a) - (16*(-1 + a)*G[0, 1, a])/a) + 
     (4*(-11 + 5*a)*G[0, 0, 1, a])/a - (28*(-1 + a)*G[0, 1, 1, a])/(3*a) + 
     G[0, a]*((8*(-31 + 3*Pi^2))/9 - (8*(-1 + a)*(-61 + 3*Pi^2)*G[1, a])/(3*a) + 
       (18*(-1 + a)*G[1, a]^2)/a + (8*(-1 + a)*G[1, a]^3)/(3*a) - (4*(-11 + 9*a)*G[0, 1, a])/a + 
       (24*(-2 + a)*G[0, 0, 1, a])/a - (16*G[0, 1, 1, a])/a) - (48*(-2 + a)*G[0, 0, 0, 1, a])/a - 
     (16*(-4 + 3*a)*G[0, 0, 1, 1, a])/a - (64*(-1 + a)*G[0, 1, 1, 1, a])/a + 
     G[1, a]*((136*(-1 + a)*G[0, 1, a])/(3*a) + (48*(-1 + a)*G[0, 1, 1, a])/a + 
       (2*(-1 + a)*(-89 + 73*Pi^2 - 216*Zeta[3]))/(9*a)) + (2*(-35*Pi^2 + 6*Pi^4 - 540*Zeta[3]))/
      45) + CA*CF*nf*((-8*(-1 + a)*(-167 + 3*Pi^2)*G[1, a])/(27*a) + 
     (88*(-1 + a)*G[1, a]^2)/(9*a) - (4*(-1 + a)*(-209 + 20*Pi^2 - 252*Zeta[3]))/(27*a)) + 
   CA^2*CF*((4*(-1 + a)*(-1043 + 33*Pi^2)*G[1, a])/(27*a) - (242*(-1 + a)*G[1, a]^2)/(9*a) - 
     (2*(-1 + a)*(11025 - 1340*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/(135*a)) + 
   CF^2*nf*((32*(-1 + a)*G[1, a]^2)/(3*a) + (4*(-1 + a)*G[1, a]^3)/a + 
     G[0, a]^2*(4 - (4*(-1 + a)*G[1, a])/a) - (8*(-10 + 13*a)*G[0, 1, a])/(9*a) + 
     G[1, a]*((-4*(-1 + a)*(-37 + 5*Pi^2))/(9*a) - (16*(-1 + a)*G[0, 1, a])/(3*a)) + 
     G[0, a]*(8/9 - (80*(-1 + a)*G[1, a])/(3*a) - (4*(-1 + a)*G[1, a]^2)/a + 
       (8*(-1 + a)*G[0, 1, a])/a) - (8*(-1 + a)*G[0, 0, 1, a])/a - 
     (8*(-1 + a)*G[0, 1, 1, a])/(3*a) - (2*(165 - 165*a + 2*a*Pi^2 - 144*Zeta[3] + 144*a*Zeta[3]))/
      (9*a)) + CF^3*((2*(-1 + a)*G[1, a]^3)/a - (4*(-1 + a)*G[1, a]^4)/a + 
     G[0, a]^3*(-8 + (4*(-6 + 5*a)*G[1, a])/(3*a)) + G[0, a]^2*(6 + (14*(1 + a)*G[1, a])/a - 
       (2*(-14 + 13*a)*G[1, a]^2)/a - 8*G[0, 1, a]) - 
     (4*(-48 + 21*a + 2*Pi^2 + 2*a*Pi^2)*G[0, 1, a])/(3*a) - (4*(2 + a)*G[0, 1, a]^2)/a + 
     G[1, a]^2*((2*(21 - 21*a - 16*Pi^2 + 14*a*Pi^2))/(3*a) + (8*(-5 + 4*a)*G[0, 1, a])/a) + 
     (4*(7 + 15*a)*G[0, 0, 1, a])/a + (4*(-5 + 21*a)*G[0, 1, 1, a])/a + 
     G[0, a]*((16*(-3 + Pi)*(3 + Pi))/3 + (2*(-7 + 3*a)*G[1, a]^2)/a + 
       (40*(-1 + a)*G[1, a]^3)/(3*a) - (4*(7 + 3*a)*G[0, 1, a])/a + 
       G[1, a]*((-4*(48 - 36*a - 10*Pi^2 + 7*a*Pi^2))/(3*a) + (8*(-2 + 3*a)*G[0, 1, a])/a) + 
       (8*(6 + a)*G[0, 0, 1, a])/a - (16*(-3 + 4*a)*G[0, 1, 1, a])/a) - 
     (16*(6 + a)*G[0, 0, 0, 1, a])/a + (16*(-7 + 9*a)*G[0, 0, 1, 1, a])/a + 
     (8*(-8 + 17*a)*G[0, 1, 1, 1, a])/a + (270*Pi^2 - 49*Pi^4 + 1080*Zeta[3])/45 + 
     G[1, a]*((-8*(-5 + 9*a)*G[0, 1, a])/a - (32*(-1 + a)*G[0, 0, 1, a])/a - 
       (80*(-1 + a)*G[0, 1, 1, a])/a - (2*(-21 + 21*a - 15*Pi^2 + 23*a*Pi^2 + 24*Zeta[3] - 
          24*a*Zeta[3]))/(3*a))), 
 "Direct" -> CF*nf^2*(-64/9 - (8*G[1, q]^2)/9 + G[1, q]*(-176/27 - (16*G[1 - q, p])/9) - 
     (176*G[1 - q, p])/27 - (8*G[1 - q, p]^2)/9) + 
   CA*CF*nf*((88*G[1, q]^2)/9 + ((8*(-1 + p + q + 8*p*q))/(3*p*q) - (4*G[0, p])/3 - (4*G[0, q])/3 + 
       4*G[1, q])*G[1 - q, p]^2 + (16*G[1 - q, p]^3)/9 + 
     G[1, p]*((8*(20 - 20*p - 20*q + 23*p*q))/(9*p*q) - (8*(-1 + p)*(-1 + q)*G[0, p])/(3*p*q) - 
       (8*(-1 + p)*(-1 + q)*G[0, q])/(3*p*q) + (8*(-1 + p)*(-1 + q)*G[1, q])/(p*q) + 
       ((-8*(3 - 3*p - 3*q + 35*p*q))/(9*p*q) + (8*G[0, p])/3 + (8*G[0, q])/3 - 8*G[1, q])*
        G[1 - q, p] - (4*G[1 - q, p]^2)/3) + ((32*(3 - 3*p - 3*q + 11*p*q))/(9*p*q) - 
       (8*G[0, p])/3 - (8*G[0, q])/3)*G[0, 1, p] + ((-32*(3 - 3*p - 3*q + 11*p*q))/(9*p*q) + 
       (8*G[0, p])/3 + (8*G[0, q])/3)*G[0, 1 - q, p] + 
     G[1 - q, p]*((-8*(60 - 60*p - 60*q - 248*p*q + 3*p*Pi^2*q))/(27*p*q) + 
       (8*(-1 + p)*(-1 + q)*G[0, p])/(3*p*q) + (8*(-1 + p)*(-1 + q)*G[0, q])/(3*p*q) + 
       (8*(-9 + 9*p + 9*q + 13*p*q)*G[1, q])/(9*p*q) - (16*G[0, 1, p])/3 + (16*G[0, 1 - q, p])/3 - 
       (16*G[1, 1 - q, p])/3) + ((32*(3 - 3*p - 3*q + 11*p*q))/(9*p*q) - (8*G[0, p])/3 - 
       (8*G[0, q])/3)*G[1, 1 - q, p] + G[1, q]*((-8*(-317 + 3*Pi^2))/27 + 8*G[0, 1, p] - 
       8*G[0, 1 - q, p] + 8*G[1, 1 - q, p]) + (40*G[0, 0, 1, p])/3 - (40*G[0, 0, 1 - q, p])/3 + 
     (40*G[0, 1, 1 - q, p])/3 - (40*G[0, 1 - q, 1 - q, p])/3 + (40*G[1, 1 - q, 1 - q, p])/3 - 
     (4*(-1255 + 32*Pi^2 - 252*Zeta[3]))/27) + 
   CA^2*CF*((8*(-18 + Pi^2)*G[0, q])/3 - (16*(-1 + p)*(-1 + q)*G[1, p]^3)/(3*p*q) - 
     (242*G[1, q]^2)/9 + ((-16*(3 - 3*p - 3*q + 7*p*q))/(9*p*q) + (14*G[0, p])/3 + (14*G[0, q])/3 - 
       (26*G[1, p])/3)*G[1 - q, p]^3 + G[1 - q, p]^4 - 16*G[0, 1, p]^2 - 16*G[0, 1 - q, p]^2 + 
     G[0, 1, p]*((-4*(132 - 132*p - 132*q + 694*p*q + 9*p*Pi^2*q))/(9*p*q) - 
       (4*(24 - 24*p - 24*q + 31*p*q)*G[0, p])/(3*p*q) - (4*(24 - 24*p - 24*q + 31*p*q)*G[0, q])/
        (3*p*q) + 32*G[0, 1 - q, p] - 32*G[1, 1 - q, p]) + 
     G[1, p]^2*((12*(-1 + p)*(-1 + q))/(p*q) + (8*(-1 + p)*(-1 + q)*G[0, p])/(p*q) + 
       (8*(-1 + p)*(-1 + q)*G[0, q])/(p*q) - 16*G[1, 1 - q, p]) + 
     ((-4*(132 - 132*p - 132*q + 694*p*q + 9*p*Pi^2*q))/(9*p*q) - 
       (4*(24 - 24*p - 24*q + 31*p*q)*G[0, p])/(3*p*q) - (4*(24 - 24*p - 24*q + 31*p*q)*G[0, q])/
        (3*p*q))*G[1, 1 - q, p] - 16*G[1, 1 - q, p]^2 + 
     G[0, 1 - q, p]*((4*(132 - 132*p - 132*q + 694*p*q + 9*p*Pi^2*q))/(9*p*q) + 
       (4*(24 - 24*p - 24*q + 31*p*q)*G[0, p])/(3*p*q) + (4*(24 - 24*p - 24*q + 31*p*q)*G[0, q])/
        (3*p*q) + 32*G[1, 1 - q, p]) + G[1 - q, p]^2*
      ((-2*(-120 + 120*p + 120*q + 437*p*q + 3*p*Pi^2*q))/(9*p*q) - 
       (2*(12 - 12*p - 12*q + 19*p*q)*G[0, p])/(3*p*q) - (2*(12 - 12*p - 12*q + 19*p*q)*G[0, q])/
        (3*p*q) + ((2*(36 - 36*p - 36*q + 53*p*q))/(3*p*q) - 14*G[0, p] - 14*G[0, q])*G[1, p] + 
       4*G[1, p]^2 + 32*G[0, 1, p] - 32*G[0, 1 - q, p] + 32*G[1, 1 - q, p]) + 
     ((4*(72 - 72*p - 72*q + 59*p*q))/(3*p*q) - 32*G[0, p] - 32*G[0, q])*G[0, 0, 1, p] + 
     ((-4*(72 - 72*p - 72*q + 59*p*q))/(3*p*q) + 32*G[0, p] + 32*G[0, q])*G[0, 0, 1 - q, p] + 
     ((8*(8 - 8*p - 8*q + 17*p*q))/(p*q) + 40*G[0, p] + 40*G[0, q])*G[0, 1, 1, p] + 
     ((-4*(-24 + 24*p + 24*q + 43*p*q))/(3*p*q) - 72*G[0, p] - 72*G[0, q])*G[0, 1, 1 - q, p] + 
     ((-8*(8 - 8*p - 8*q + 17*p*q))/(p*q) - 40*G[0, p] - 40*G[0, q])*G[0, 1 - q, 1, p] + 
     ((4*(-24 + 24*p + 24*q + 43*p*q))/(3*p*q) + 72*G[0, p] + 72*G[0, q])*G[0, 1 - q, 1 - q, p] + 
     ((-8*(8 - 8*p - 8*q + 17*p*q))/(p*q) - 40*G[0, p] - 40*G[0, q])*G[1, 1, 1 - q, p] + 
     G[0, p]*((8*(-18 + Pi^2))/3 - 72*G[1, 1 - q, 1 - q, p]) + 
     G[1 - q, p]*((8*(402 - 402*p + 9*Pi^2 - 9*p*Pi^2 - 402*q - 208*p*q - 9*Pi^2*q + 3*p*Pi^2*q))/
        (27*p*q) - (4*(11 - 11*p - 11*q + 32*p*q + p*Pi^2*q)*G[0, p])/(3*p*q) - 
       (4*(11 - 11*p - 11*q + 32*p*q + p*Pi^2*q)*G[0, q])/(3*p*q) + 
       ((-4*(2 - 2*p - 2*q + 5*p*q))/(p*q) - 8*G[0, p] - 8*G[0, q])*G[1, p]^2 + (16*G[1, p]^3)/3 + 
       ((-16*(9 - 9*p - 9*q + 5*p*q))/(3*p*q) + 44*G[0, p] + 44*G[0, q])*G[0, 1, p] + 
       ((16*(9 - 9*p - 9*q + 5*p*q))/(3*p*q) - 44*G[0, p] - 44*G[0, q])*G[0, 1 - q, p] + 
       G[1, p]*((4*(-21 + 21*p + 21*q + 478*p*q + 6*p*Pi^2*q))/(9*p*q) + 
         (4*(12 - 12*p - 12*q + 19*p*q)*G[0, p])/(3*p*q) + (4*(12 - 12*p - 12*q + 19*p*q)*G[0, q])/
          (3*p*q) + 16*G[0, 1, p] - 16*G[0, 1 - q, p] - 48*G[1, 1 - q, p]) + 
       ((-16*(9 - 9*p - 9*q + 5*p*q))/(3*p*q) + 44*G[0, p] + 44*G[0, q])*G[1, 1 - q, p] - 
       124*G[0, 0, 1, p] + 124*G[0, 0, 1 - q, p] - 64*G[0, 1, 1, p] - 60*G[0, 1, 1 - q, p] + 
       64*G[0, 1 - q, 1, p] + 60*G[0, 1 - q, 1 - q, p] + 64*G[1, 1, 1 - q, p] - 
       60*G[1, 1 - q, 1 - q, p]) + ((-4*(-24 + 24*p + 24*q + 43*p*q))/(3*p*q) - 72*G[0, q])*
      G[1, 1 - q, 1 - q, p] + G[1, q]*((4*(-1643 + 15*Pi^2))/27 - (8*(-1 + p)*(-1 + q)*G[1, p]^2)/
        (p*q) + ((-2*(-4 + 4*p + 4*q + p*q))/(p*q) + 14*G[1, p])*G[1 - q, p]^2 - 
       (14*G[1 - q, p]^3)/3 + (4*(8 - 8*p - 8*q + 3*p*q)*G[0, 1, p])/(p*q) - 
       (4*(8 - 8*p - 8*q + 3*p*q)*G[0, 1 - q, p])/(p*q) + 
       G[1 - q, p]*((4*(99 - 99*p - 99*q + 41*p*q + 3*p*Pi^2*q))/(9*p*q) + 
         (4*(-4 + 4*p + 4*q + p*q)*G[1, p])/(p*q) + 8*G[1, p]^2 - 44*G[0, 1, p] + 
         44*G[0, 1 - q, p] - 44*G[1, 1 - q, p]) + 
       G[1, p]*((-4*(33 - 33*p - 33*q + 54*p*q + p*Pi^2*q))/(3*p*q) + 12*G[0, 1, p] - 
         12*G[0, 1 - q, p] - 28*G[1, 1 - q, p]) + (4*(8 - 8*p - 8*q + 3*p*q)*G[1, 1 - q, p])/
        (p*q) + 32*G[0, 0, 1, p] - 32*G[0, 0, 1 - q, p] - 40*G[0, 1, 1, p] + 72*G[0, 1, 1 - q, p] + 
       40*G[0, 1 - q, 1, p] - 72*G[0, 1 - q, 1 - q, p] + 40*G[1, 1, 1 - q, p] + 
       72*G[1, 1 - q, 1 - q, p]) + 
     G[1, p]*((4*(-268 + 268*p - 6*Pi^2 + 6*p*Pi^2 + 268*q - 409*p*q + 6*Pi^2*q + 3*p*Pi^2*q))/
        (9*p*q) + (4*(11 - 11*p - 11*q + 32*p*q + p*Pi^2*q)*G[0, p])/(3*p*q) + 
       (4*(11 - 11*p - 11*q + 32*p*q + p*Pi^2*q)*G[0, q])/(3*p*q) + 
       ((-8*(2 - 2*p - 2*q + 5*p*q))/(p*q) - 12*G[0, p] - 12*G[0, q])*G[0, 1, p] + 
       ((8*(2 - 2*p - 2*q + 5*p*q))/(p*q) + 12*G[0, p] + 12*G[0, q])*G[0, 1 - q, p] + 
       ((48*(1 - p - q + 2*p*q))/(p*q) + 28*G[0, p] + 28*G[0, q])*G[1, 1 - q, p] + 
       28*G[0, 0, 1, p] - 28*G[0, 0, 1 - q, p] + 28*G[0, 1, 1 - q, p] - 28*G[0, 1 - q, 1 - q, p] + 
       32*G[1, 1, 1 - q, p] + 84*G[1, 1 - q, 1 - q, p]) + 128*G[0, 0, 0, 1, p] - 
     128*G[0, 0, 0, 1 - q, p] + 24*G[0, 0, 1, 1, p] + 104*G[0, 0, 1, 1 - q, p] - 
     24*G[0, 0, 1 - q, 1, p] - 104*G[0, 0, 1 - q, 1 - q, p] - 32*G[0, 1, 1, 1, p] + 
     56*G[0, 1, 1, 1 - q, p] + 56*G[0, 1, 1 - q, 1, p] + 48*G[0, 1, 1 - q, 1 - q, p] + 
     32*G[0, 1 - q, 1, 1, p] - 56*G[0, 1 - q, 1, 1 - q, p] - 56*G[0, 1 - q, 1 - q, 1, p] - 
     48*G[0, 1 - q, 1 - q, 1 - q, p] - 32*G[1, 1, 1, 1 - q, p] - 56*G[1, 1, 1 - q, 1 - q, p] + 
     48*G[1, 1 - q, 1 - q, 1 - q, p] - (2*(48055 - 2630*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/135) + 
   CF^2*nf*((-208*p*G[0, p])/(9*(-1 + p)) - (208*q*G[0, q])/(9*(-1 + q)) + 4*G[1, q]^3 + 
     G[1, p]^2*((8*(6 - 6*p - 6*q + 5*p*q))/(9*p*q) + (8*G[0, p])/3 - (4*G[1 - q, p])/3) + 
     ((-8*(-6 + 6*p + 6*q + 13*p*q))/(9*p*q) - (8*G[0, p])/3 - (8*G[0, q])/3)*G[1 - q, p]^2 - 
     (8*G[1 - q, p]^3)/9 + G[1, q]^2*(56/3 - (16*G[0, q])/3 + (4*G[1, p])/3 + 8*G[1 - q, p]) + 
     ((-16*(-2 + 4*p - 2*p^2 + 2*q - 11*p*q + 10*p^2*q))/(3*(-1 + p)*p*q) - (16*G[0, p])/3)*
      G[0, 1, p] - (16*G[0, 1, q])/(3*(-1 + q)) + ((32*(1 - p - q + 5*p*q))/(3*p*q) + 
       (16*G[0, p])/3)*G[0, 1 - q, p] + G[1, q]*((-4*(-1 + 2*Pi^2))/9 - 
       (16*p*G[0, p])/(3*(-1 + p)) - (304*G[0, q])/9 + (4*G[1, p]^2)/3 + 
       ((8*(2 - 2*p - 2*q + 11*p*q))/(3*p*q) - (32*G[0, q])/3)*G[1 - q, p] + 4*G[1 - q, p]^2 + 
       G[1, p]*((-8*(18 - 18*p - 18*q + p*q))/(9*p*q) - (16*G[0, p])/3 + (32*G[1 - q, p])/3) - 
       8*G[0, 1, p] + (8*G[0, 1 - q, p])/3 - 8*G[1, 1 - q, p]) + 
     G[1 - q, p]*((32*(10 - 10*p - 10*q + 13*p*q))/(9*p*q) - (16*p*G[0, p])/(3*(-1 + p)) - 
       (16*q*G[0, q])/(3*(-1 + q)) + (8*G[0, 1, p])/3 + (16*G[0, 1, q])/3 + (8*G[0, 1 - q, p])/3 - 
       (8*G[1, 1 - q, p])/3) + ((-32*(1 - p - q + 5*p*q))/(3*p*q) - (16*G[0, q])/3)*
      G[1, 1 - q, p] + G[1, p]*((-4*(80 - 80*p - 80*q + 103*p*q + 2*p*Pi^2*q))/(9*p*q) - 
       (16*(-19 + 16*p)*G[0, p])/(9*(-1 + p)) + ((8*(-6 + 6*p + 6*q + 59*p*q))/(9*p*q) - 
         (16*G[0, p])/3 + (16*G[0, q])/3)*G[1 - q, p] + (20*G[1 - q, p]^2)/3 - (16*G[0, 1, p])/3 + 
       (16*G[1, 1 - q, p])/3) + (16*G[0, 1, 1, p])/3 - (32*G[0, 1, 1 - q, p])/3 + 
     (16*G[0, 1 - q, 1 - q, p])/3 - (16*G[1, 1, 1 - q, p])/3 - (16*G[1, 1 - q, 1 - q, p])/3 - 
     (2*(-225 + 225*p - 4*p*Pi^2 + 225*q - 225*p*q - 4*Pi^2*q + 8*p*Pi^2*q + 144*Zeta[3] - 
        144*p*Zeta[3] - 144*q*Zeta[3] + 144*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q))) + 
   CA*CF^2*((-4*(270 - 631*p - 12*Pi^2 + 24*p*Pi^2)*G[0, p])/(9*(-1 + p)) - 
     (4*(270 - 12*Pi^2 - 631*q + 24*Pi^2*q)*G[0, q])/(9*(-1 + q)) - 22*G[1, q]^3 + 
     G[1, p]^3*((4*(-1 + p)*(-14 + 11*q))/(3*p*q) - (4*G[0, q])/3 - (56*G[1 - q, p])/3) + 
     ((4*(42 - 42*p - 42*q + 41*p*q))/(9*p*q) - 8*G[0, p] - 8*G[0, q])*G[1 - q, p]^3 - 
     4*G[1 - q, p]^4 + 76*G[0, 1, p]^2 + ((-4*(-25 + 3*q))/(3*(-1 + q)) + (8*G[0, q])/(-1 + q))*
      G[0, 1, q] + 64*G[0, 1 - q, p]^2 + G[0, 1 - q, p]*
      ((-8*(58 - 58*p - 58*q + 209*p*q + 5*p*Pi^2*q))/(3*p*q) - 
       (64*(3 - 3*p - 3*q + 7*p*q)*G[0, p])/(3*p*q) - (8*(8 - 7*p - 10*q + 17*p*q)*G[0, q])/(p*q) + 
       16*G[0, 1, q] - 136*G[1, 1 - q, p]) + G[1 - q, p]^2*
      ((4*(-174 + 174*p + 174*q + 5*p*q + 12*p*Pi^2*q))/(9*p*q) + (4*(-6 + 41*q)*G[0, p])/(3*q) + 
       (4*(-6 + 41*p)*G[0, q])/(3*p) - 80*G[0, 1, p] - 8*G[0, 1, q] + 72*G[0, 1 - q, p] - 
       72*G[1, 1 - q, p]) + G[1, q]^2*((2*(-193 + 6*Pi^2))/3 + (4*(-6 + 25*q)*G[0, q])/(3*q) - 
       (4*(-3 + 3*p + 3*q + 8*p*q)*G[1 - q, p])/(p*q) - 6*G[1 - q, p]^2 + 
       G[1, p]*((-2*(18 - 18*p - 18*q + 29*p*q))/(3*p*q) + 12*G[1 - q, p]) - 12*G[0, 1, p] + 
       12*G[0, 1 - q, p] - 12*G[1, 1 - q, p]) + 
     ((8*(58 - 58*p - 58*q + 209*p*q + 5*p*Pi^2*q))/(3*p*q) + (8*(8 - 10*p - 7*q + 17*p*q)*G[0, p])/
        (p*q) + (64*(3 - 3*p - 3*q + 7*p*q)*G[0, q])/(3*p*q))*G[1, 1 - q, p] + 
     64*G[1, 1 - q, p]^2 + G[1, p]^2*((2*(-240 + 240*p + 240*q - 215*p*q + 6*p*Pi^2*q))/(9*p*q) - 
       (4*(3 + 11*p)*G[0, p])/(3*p) - (4*(8 - 8*p - 6*q + 5*p*q)*G[0, q])/(p*q) + 
       ((2*(18 - 18*p - 12*q + 89*p*q))/(3*p*q) + 28*G[0, q])*G[1 - q, p] - 6*G[1 - q, p]^2 - 
       12*G[0, 1, p] - 8*G[0, 1, q] + 12*G[0, 1 - q, p] + 68*G[1, 1 - q, p]) + 
     G[0, 1, p]*((4*(-116 + 232*p - 116*p^2 + 116*q - 509*p*q + 415*p^2*q - 10*p*Pi^2*q + 
          10*p^2*Pi^2*q))/(3*(-1 + p)*p*q) + (8*(-24 + 48*p - 24*p^2 + 24*q - 77*p*q + 56*p^2*q)*
         G[0, p])/(3*(-1 + p)*p*q) + (8*(8 - 7*p - 10*q + 17*p*q)*G[0, q])/(p*q) + 8*G[0, 1, q] - 
       128*G[0, 1 - q, p] + 120*G[1, 1 - q, p]) + 
     ((-8*(-24 + 48*p - 24*p^2 + 24*q - 61*p*q + 40*p^2*q))/((-1 + p)*p*q) + 48*G[0, p] + 
       80*G[0, q])*G[0, 0, 1, p] - (24*G[0, 0, 1, q])/(-1 + q) + 
     ((64*(3 - 3*p - 3*q + 5*p*q))/(p*q) - 48*G[0, p] - 80*G[0, q])*G[0, 0, 1 - q, p] + 
     ((-32*(15 - 18*p - 18*q + 41*p*q))/(3*p*q) - 136*G[0, p] - 136*G[0, q])*G[0, 1, 1, p] - 
     24*G[0, 1, 1, q] + ((16*(-3*p - 3*q + 20*p*q))/(3*p*q) + 200*G[0, p] + 200*G[0, q])*
      G[0, 1, 1 - q, p] + ((16*(12 - 13*p - 13*q + 23*p*q))/(p*q) + 144*G[0, p] + 144*G[0, q])*
      G[0, 1 - q, 1, p] + ((-8*(12 - 12*p - 12*q + 23*p*q))/(3*p*q) - 208*G[0, p] - 208*G[0, q])*
      G[0, 1 - q, 1 - q, p] + ((8*(84 - 84*p - 84*q + 143*p*q))/(3*p*q) + 128*G[0, p] + 
       160*G[0, q])*G[1, 1, 1 - q, p] + ((8*(12 - 12*p - 12*q + 23*p*q))/(3*p*q) + 208*G[0, p] + 
       208*G[0, q])*G[1, 1 - q, 1 - q, p] + G[1 - q, p]*
      ((4*(-572 + 572*p - 18*Pi^2 + 18*p*Pi^2 + 572*q - 1199*p*q + 18*Pi^2*q + 12*p*Pi^2*q))/
        (9*p*q) + (4*(-36 + 72*p - 36*p^2 + 36*q - 135*p*q + 121*p^2*q - 2*p*Pi^2*q + 2*p^2*Pi^2*q)*
         G[0, p])/(3*(-1 + p)*p*q) + (4*(-36 + 36*p + 72*q - 135*p*q - 2*p*Pi^2*q - 36*q^2 + 
          121*p*q^2 + 2*p*Pi^2*q^2)*G[0, q])/(3*p*(-1 + q)*q) + 
       ((4*(60 - 66*p - 48*q + 73*p*q))/(3*p*q) - 104*G[0, p] - 112*G[0, q])*G[0, 1, p] - 
       (8*(-6 + 6*q + 11*p*q)*G[0, 1, q])/(3*p*q) + ((-4*(48 - 54*p - 48*q + 95*p*q))/(3*p*q) + 
         104*G[0, p] + 112*G[0, q])*G[0, 1 - q, p] + ((4*(48 - 48*p - 54*q + 95*p*q))/(3*p*q) - 
         112*G[0, p] - 104*G[0, q])*G[1, 1 - q, p] + 296*G[0, 0, 1, p] - 296*G[0, 0, 1 - q, p] + 
       192*G[0, 1, 1, p] + 112*G[0, 1, 1 - q, p] - 208*G[0, 1 - q, 1, p] - 
       96*G[0, 1 - q, 1 - q, p] - 200*G[1, 1, 1 - q, p] + 96*G[1, 1 - q, 1 - q, p]) - 
     192*G[0, 0, 0, 1, p] + 192*G[0, 0, 0, 1 - q, p] - 56*G[0, 0, 1, 1, p] - 
     208*G[0, 0, 1, 1 - q, p] + 40*G[0, 0, 1 - q, 1, p] + 176*G[0, 0, 1 - q, 1 - q, p] - 
     24*G[0, 1, 0, 1 - q, p] + 160*G[0, 1, 1, 1, p] - 176*G[0, 1, 1, 1 - q, p] - 
     184*G[0, 1, 1 - q, 1, p] - 16*G[0, 1, 1 - q, 1 - q, p] - 120*G[0, 1 - q, 1, 1, p] + 
     160*G[0, 1 - q, 1, 1 - q, p] + 160*G[0, 1 - q, 1 - q, 1, p] + 
     16*G[0, 1 - q, 1 - q, 1 - q, p] + 144*G[1, 1, 1, 1 - q, p] + 160*G[1, 1, 1 - q, 1 - q, p] - 
     16*G[1, 1 - q, 1 - q, 1 - q, p] + G[1, q]*((88*p*G[0, p])/(3*(-1 + p)) - 
       (4*(-511 + 12*Pi^2)*G[0, q])/9 + (4*G[1, p]^3)/3 + 
       G[1, p]^2*((2*(30 - 30*p - 36*q + 19*p*q))/(3*p*q) + 4*G[0, q] - 16*G[1 - q, p]) + 
       ((-2*(-6 + 6*p + 6*q + 25*p*q))/(p*q) + 16*G[0, q])*G[1 - q, p]^2 + 4*G[1 - q, p]^3 + 
       ((-4*(16 - 10*p - 20*q + 17*p*q))/(p*q) + 8*G[0, q])*G[0, 1, p] + 
       (16/q + 8*G[0, q])*G[0, 1, q] + ((4*(48 - 36*p - 48*q + 79*p*q))/(3*p*q) - 32*G[0, q])*
        G[0, 1 - q, p] + ((-4*(12 - 12*p - 14*q + 21*p*q))/(p*q) + 24*G[0, q])*G[1, 1 - q, p] + 
       G[1, p]*((4*(360 - 360*p - 360*q + 332*p*q + 9*p*Pi^2*q))/(9*p*q) + (88*G[0, p])/3 + 
         (8*(4 - 4*p - 2*q + p*q)*G[0, q])/(p*q) + ((8*(-3 + 3*p + 5*p*q))/(3*p*q) - 24*G[0, q])*
          G[1 - q, p] - 28*G[1 - q, p]^2 - 48*G[0, 1, p] + 64*G[0, 1 - q, p] + 96*G[1, 1 - q, p]) + 
       G[1 - q, p]*((4*(-76 + 76*p + 76*q - 268*p*q + p*Pi^2*q))/(3*p*q) + 
         (8*(-12 + 9*p + 12*q + 13*p*q)*G[0, q])/(3*p*q) + 112*G[0, 1, p] - 104*G[0, 1 - q, p] + 
         112*G[1, 1 - q, p]) - 80*G[0, 0, 1, p] - 24*G[0, 0, 1, q] + 48*G[0, 0, 1 - q, p] + 
       136*G[0, 1, 1, p] - 232*G[0, 1, 1 - q, p] - 176*G[0, 1 - q, 1, p] + 
       232*G[0, 1 - q, 1 - q, p] - 160*G[1, 1, 1 - q, p] - 232*G[1, 1 - q, 1 - q, p] + 
       (2*(-305 + 52*Pi^2 - 108*Zeta[3]))/9) - 
     (4*(111 - 111*p + 30*Pi^2 - 19*p*Pi^2 - 111*q + 111*p*q - 19*Pi^2*q + 8*p*Pi^2*q - 
        54*p*Zeta[3] - 54*q*Zeta[3] + 108*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q)) + 
     G[1, p]*((-8*(-54 + 108*p - 54*p^2 + 54*q + 53*p*q - 74*p^2*q - 9*p*Pi^2*q + 9*p^2*Pi^2*q)*
         G[0, p])/(9*(-1 + p)*p*q) - (4*(36 - 36*p - 36*q + 99*p*q + 2*p*Pi^2*q)*G[0, q])/(3*p*q) + 
       ((-2*(66 - 66*p - 66*q + 157*p*q))/(3*p*q) + 40*G[0, p] + 24*G[0, q])*G[1 - q, p]^2 + 
       20*G[1 - q, p]^3 + ((8*(12 - 12*p - 18*q + 47*p*q))/(3*p*q) + 72*G[0, p] + 48*G[0, q])*
        G[0, 1, p] + ((8*(-2 + 2*p + q + p*q))/(p*q) - 8*G[0, q])*G[0, 1, q] + 
       ((-16*(3 - 3*p - 4*q + 6*p*q))/(p*q) - 64*G[0, p] - 48*G[0, q])*G[0, 1 - q, p] + 
       ((-8*(60 - 60*p - 57*q + 110*p*q))/(3*p*q) - 64*G[0, p] - 104*G[0, q])*G[1, 1 - q, p] + 
       G[1 - q, p]*((-4*(-120 + 120*p + 120*q + 814*p*q + 21*p*Pi^2*q))/(9*p*q) - 
         (8*(12 - 18*p - 9*q + 28*p*q)*G[0, p])/(3*p*q) - (8*(-6 + 41*p)*G[0, q])/(3*p) - 
         32*G[0, 1, p] + 48*G[0, 1 - q, p] + 152*G[1, 1 - q, p]) - 176*G[0, 0, 1, p] + 
       24*G[0, 0, 1, q] + 152*G[0, 0, 1 - q, p] - 144*G[0, 1, 1 - q, p] - 8*G[0, 1 - q, 1, p] + 
       152*G[0, 1 - q, 1 - q, p] - 144*G[1, 1, 1 - q, p] - 312*G[1, 1 - q, 1 - q, p] + 
       (2*(1144 - 1144*p + 36*Pi^2 - 36*p*Pi^2 - 1144*q + 2093*p*q - 36*Pi^2*q + 28*p*Pi^2*q - 
          108*p*q*Zeta[3]))/(9*p*q))) + CF^3*((-4*p*G[0, p]^2)/(-1 + p) - 
     (4*q*G[0, q]^2)/(-1 + q) - 2*G[1, p]^4 - 4*G[1, q]^4 + 
     G[1, q]^3*((2*(2 + 3*q))/q + (32*G[0, q])/3 - 8*G[1 - q, p]) + 
     ((-16*(3 - 3*p - 3*q + p*q))/(3*p*q) + (16*G[0, p])/3 + (16*G[0, q])/3)*G[1 - q, p]^3 + 
     (8*G[1 - q, p]^4)/3 + G[1, p]^3*((-2*(20 - 20*p - 4*q + 13*p*q))/(3*p*q) + (8*G[0, p])/3 - 
       (4*G[0, q])/3 + (4*G[1, q])/3 + (64*G[1 - q, p])/3) - 92*G[0, 1, p]^2 - 
     40*G[0, 1 - q, p]^2 + G[0, 1, p]*((-4*(72 - 150*p + 78*p^2 - 144*q + 273*p*q - 105*p^2*q + 
          10*p*Pi^2*q - 10*p^2*Pi^2*q + 72*q^2 - 93*p*q^2 - 3*p^2*q^2 - 10*p*Pi^2*q^2 + 
          10*p^2*Pi^2*q^2))/(3*(-1 + p)*p*(-1 + q)*q) + 8*G[0, p]^2 + 
       G[0, p]*((-8*(-4 + 8*p - 4*p^2 + 4*q - 14*p*q + 11*p^2*q))/((-1 + p)*p*q) - 16*G[0, q]) - 
       (8*(4 - 4*p - 8*q + 9*p*q)*G[0, q])/(p*q) + 4*G[0, q]^2 - 56*G[0, 1, q] + 
       96*G[0, 1 - q, p] - 80*G[1, 1 - q, p]) + 
     G[1, p]^2*((4*(18 - 18*p - 21*q - 30*p*q + 4*p*Pi^2*q))/(3*p*q) - 12*G[0, p]^2 + 
       (8*(6 - 6*p - 5*q + p*q)*G[0, q])/(p*q) - 2*G[0, q]^2 + 
       G[0, p]*((-8*(2 - 3*p - 2*q + p*q))/(p*q) + 8*G[0, q]) - 14*G[1, q]^2 + 
       G[1, q]*((-2*(16 - 16*p - 24*q + p*q))/(p*q) - 8*G[0, p] - 4*G[1 - q, p]) + 
       ((-2*(8 - 8*p - 6*q + 15*p*q))/(p*q) + 24*G[0, p] - 28*G[0, q])*G[1 - q, p] - 
       4*G[1 - q, p]^2 + 60*G[0, 1, p] + 32*G[0, 1, q] - 44*G[0, 1 - q, p] - 64*G[1, 1 - q, p]) + 
     G[0, 1, q]*((4*(-5 - 5*p + 7*q + 3*p*q))/((-1 + p)*(-1 + q)) + 8*G[0, p] - 
       (8*(-2 + 3*q)*G[0, q])/(-1 + q) - 16*G[1, 1 - q, p]) + 
     ((-8*(-36 + 36*p + 75*q - 54*p*q - 5*p*Pi^2*q - 39*q^2 + 3*p*q^2 + 5*p*Pi^2*q^2))/
        (3*p*(-1 + q)*q) + 4*G[0, p]^2 + G[0, p]*((-16*(2 - 4*p - 2*q + 5*p*q))/(p*q) - 
         16*G[0, q]) - (32*(1 - p - q + 2*p*q)*G[0, q])/(p*q) + 8*G[0, q]^2)*G[1, 1 - q, p] - 
     40*G[1, 1 - q, p]^2 + G[1, q]^2*((4*(4 - 4*p + 7*q - 12*p*q - Pi^2*q + p*Pi^2*q))/
        ((-1 + p)*q) + (4*(1 + 3*p)*G[0, p])/(-1 + p) + 4*G[0, q] - 12*G[0, q]^2 + 
       ((-2*(4 - 6*p - 4*q + 5*p*q))/(p*q) + 24*G[0, q])*G[1 - q, p] - 2*G[1 - q, p]^2 + 
       40*G[0, 1, p] + 8*G[0, 1, q] - 8*G[0, 1 - q, p] + 16*G[1, 1 - q, p]) + 
     G[1 - q, p]^2*((-8*(-18 + 18*p + 18*q - 27*p*q + 2*p*Pi^2*q))/(3*p*q) - 
       (4*(4 - 2*p - 2*p^2 - 4*q - 5*p*q + 5*p^2*q)*G[0, p])/((-1 + p)*p*q) + 2*G[0, p]^2 - 
       (4*(4 - 4*p - 2*q - 5*p*q - 2*q^2 + 5*p*q^2)*G[0, q])/(p*(-1 + q)*q) + 2*G[0, q]^2 + 
       44*G[0, 1, p] - 44*G[0, 1 - q, p] + 44*G[1, 1 - q, p]) + 
     G[0, 1 - q, p]*((8*(-36 + 75*p - 39*p^2 + 36*q - 54*p*q + 3*p^2*q - 5*p*Pi^2*q + 
          5*p^2*Pi^2*q))/(3*(-1 + p)*p*q) - 8*G[0, p]^2 + (16*(2 - 2*p - 4*q + 5*p*q)*G[0, q])/
        (p*q) - 4*G[0, q]^2 + G[0, p]*((32*(1 - p - q + 2*p*q))/(p*q) + 16*G[0, q]) - 
       16*G[0, 1, q] + 96*G[1, 1 - q, p]) + (8*(-12 + 24*p - 12*p^2 + 12*q - 35*p*q + 26*p^2*q)*
       G[0, 0, 1, p])/((-1 + p)*p*q) + (24*q*G[0, 0, 1, q])/(-1 + q) - 
     (8*(12 - 12*p - 12*q + 23*p*q)*G[0, 0, 1 - q, p])/(p*q) + 
     (8*(-20 + 51*p - 31*p^2 + 32*q - 74*p*q + 39*p^2*q)*G[0, 1, 1, p])/((-1 + p)*p*q) + 
     (24*(-5 + 4*q)*G[0, 1, 1, q])/(-1 + q) - (8*(12 - 17*p - 17*q + 5*p*q)*G[0, 1, 1 - q, p])/
      (p*q) - (8*(24 - 31*p - 31*q + 21*p*q)*G[0, 1 - q, 1, p])/(p*q) - 
     (8*(-16 + 17*p + 16*q + p*q)*G[0, 1 - q, 1 - q, p])/(p*q) - 
     (8*(28 - 28*p - 29*q + 22*p*q)*G[1, 1, 1 - q, p])/(p*q) + 
     G[0, q]*((-4*(-22 + 19*q))/(-1 + q) - 64*G[0, 0, 1, p] + 64*G[0, 0, 1 - q, p] + 
       56*G[0, 1, 1, p] + 32*G[0, 1, 1, q] - 96*G[0, 1, 1 - q, p] - 56*G[0, 1 - q, 1, p] + 
       96*G[0, 1 - q, 1 - q, p] - 72*G[1, 1, 1 - q, p] - 120*G[1, 1 - q, 1 - q, p]) + 
     G[0, p]*((-4*(-22 + 19*p))/(-1 + p) - 48*G[0, 0, 1, p] + 48*G[0, 0, 1 - q, p] + 
       64*G[0, 1, 1, p] - 96*G[0, 1, 1 - q, p] - 56*G[0, 1 - q, 1, p] + 120*G[0, 1 - q, 1 - q, p] - 
       32*G[1, 1, 1 - q, p] - 96*G[1, 1 - q, 1 - q, p]) + 
     G[1 - q, p]*((4*(12 - 12*p + 4*Pi^2 - 4*p*Pi^2 - 12*q + 117*p*q - 4*Pi^2*q + 4*p*Pi^2*q))/
        (3*p*q) - 4*G[0, p]^2 - (8*(-6 + 6*p + 11*q - 18*p*q - 5*q^2 + 15*p*q^2)*G[0, q])/
        (p*(-1 + q)*q) - 4*G[0, q]^2 + G[0, p]*((-8*(-6 + 11*p - 5*p^2 + 6*q - 18*p*q + 15*p^2*q))/
          ((-1 + p)*p*q) - (16*(-2 + p + q)*G[0, q])/((-1 + p)*(-1 + q))) + 
       ((-8*(-2*p + 2*q + 9*p*q))/(p*q) + 72*G[0, p] + 64*G[0, q])*G[0, 1, p] + 
       (16*(-1 + q + p*q)*G[0, 1, q])/(p*q) + ((8*(-2 + 2*q + 11*p*q))/(p*q) - 72*G[0, p] - 
         64*G[0, q])*G[0, 1 - q, p] + ((-8*(-2 + 2*p + 11*p*q))/(p*q) + 64*G[0, p] + 72*G[0, q])*
        G[1, 1 - q, p] - 184*G[0, 0, 1, p] + 184*G[0, 0, 1 - q, p] - 160*G[0, 1, 1, p] - 
       32*G[0, 1, 1 - q, p] + 160*G[0, 1 - q, 1, p] + 32*G[0, 1 - q, 1 - q, p] + 
       152*G[1, 1, 1 - q, p] - 32*G[1, 1 - q, 1 - q, p]) + 
     (8*(-16 + 16*p + 17*q + p*q)*G[1, 1 - q, 1 - q, p])/(p*q) + 112*G[0, 0, 0, 1, p] - 
     112*G[0, 0, 0, 1 - q, p] + 144*G[0, 0, 1, 1, p] - 32*G[0, 0, 1, 1, q] + 
     96*G[0, 0, 1, 1 - q, p] - 72*G[0, 0, 1 - q, 1, p] - 56*G[0, 0, 1 - q, 1 - q, p] + 
     72*G[0, 1, 0, 1 - q, p] - 120*G[0, 1, 1, 1, p] + 32*G[0, 1, 1, 1, q] + 
     176*G[0, 1, 1, 1 - q, p] + 184*G[0, 1, 1 - q, 1, p] - 96*G[0, 1, 1 - q, 1 - q, p] + 
     40*G[0, 1 - q, 1, 1, p] - 112*G[0, 1 - q, 1, 1 - q, p] - 112*G[0, 1 - q, 1 - q, 1, p] + 
     72*G[0, 1 - q, 1 - q, 1 - q, p] - 72*G[1, 1, 1, 1 - q, p] - 128*G[1, 1, 1 - q, 1 - q, p] - 
     72*G[1, 1 - q, 1 - q, 1 - q, p] - (4*(-84 + 84*p - p*Pi^2 + 84*q - 84*p*q - Pi^2*q + 
        2*p*Pi^2*q + 36*p*Zeta[3] + 36*q*Zeta[3] - 72*p*q*Zeta[3]))/(3*(-1 + p)*(-1 + q)) + 
     G[1, q]*((-4*(1 + 5*q)*G[0, q])/(-1 + q) - (4*(1 + 4*q)*G[0, q]^2)/(-1 + q) + 
       G[0, p]*((-24*p)/(-1 + p) - (16*p*G[0, q])/(-1 + p)) + 
       ((24*(-1 + p + q + p*q))/(p*q) + 4*G[0, p] - 8*G[0, q])*G[1 - q, p]^2 - 
       (4*G[1 - q, p]^3)/3 + ((4*(8 + 6*p - 16*q + 9*p*q))/(p*q) + 16*G[0, p] - 16*G[0, q])*
        G[0, 1, p] + ((-16*(-1 - 2*q + q^2))/((-1 + q)*q) - 8*G[0, q])*G[0, 1, q] + 
       ((-4*(8 + 2*p - 8*q + 21*p*q))/(p*q) - 16*G[0, p] + 48*G[0, q])*G[0, 1 - q, p] + 
       G[1 - q, p]*((4*(-18 + 40*p - 22*p^2 + 18*q - 45*p*q + 17*p^2*q))/((-1 + p)*p*q) + 
         (16*(1 - 3*p + 2*p^2 - q + 2*p*q + p^2*q)*G[0, p])/((-1 + p)*p*q) + 
         (16*(-3 + 3*p + 6*q - 4*p*q - 3*q^2 + 2*p*q^2)*G[0, q])/(p*(-1 + q)*q) - 72*G[0, 1, p] - 
         16*G[0, 1, q] + 64*G[0, 1 - q, p] - 72*G[1, 1 - q, p]) + 
       ((4*(4 - 4*p - 12*q + 17*p*q))/(p*q) + 8*G[0, p] - 32*G[0, q])*G[1, 1 - q, p] + 
       64*G[0, 0, 1, p] + 24*G[0, 0, 1, q] - 16*G[0, 0, 1 - q, p] - 56*G[0, 1, 1, p] - 
       24*G[0, 1, 1, q] + 192*G[0, 1, 1 - q, p] + 144*G[0, 1 - q, 1, p] - 
       152*G[0, 1 - q, 1 - q, p] + 96*G[1, 1, 1 - q, p] + 144*G[1, 1 - q, 1 - q, p] - 
       (2*(123 - 10*Pi^2 - 123*q + 2*Pi^2*q + 72*Zeta[3] - 72*q*Zeta[3]))/(3*(-1 + q))) + 
     G[1, p]*((-4*(2 + 3*p)*G[0, p]^2)/(-1 + p) + (8*(6 - 6*p - 5*q + 12*p*q)*G[0, q])/(p*q) + 
       4*G[0, q]^2 + G[0, p]*((4*(12 - 10*p - 12*q + 25*p*q))/(p*q) - (16*(-2 + p)*G[0, q])/
          (-1 + p)) - 4*G[1, q]^3 + G[1, q]^2*((2*(28 - 28*p - 32*q + 7*p*q))/(p*q) + 12*G[0, p] + 
         8*G[0, q] - 28*G[1 - q, p]) + ((8*(3 - 3*p - 3*q + 5*p*q))/(p*q) - 24*G[0, p] - 
         12*G[0, q])*G[1 - q, p]^2 - 12*G[1 - q, p]^3 + 
       ((-4*(-12 + 24*p - 12*p^2 + 26*q - 47*p*q + 13*p^2*q))/((-1 + p)*p*q) - 48*G[0, p] - 
         16*G[0, q])*G[0, 1, p] + ((-8*(-2 + 2*p - 2*q + p*q))/(p*q) + 8*G[0, p] - 8*G[0, q])*
        G[0, 1, q] + ((4*(16 - 16*p - 30*q + 5*p*q))/(p*q) + 40*G[0, p] + 16*G[0, q])*
        G[0, 1 - q, p] + G[1 - q, p]*((4*(18 - 18*p - 24*q + 45*p*q - 8*p*Pi^2*q + 6*q^2 - 
            57*p*q^2 + 8*p*Pi^2*q^2))/(3*p*(-1 + q)*q) + 
         (8*(-2 + 10*p - 8*p^2 + 2*q - 13*p*q + 9*p^2*q)*G[0, p])/((-1 + p)*p*q) - 4*G[0, p]^2 + 
         (8*(-6 + 6*p + 2*q + 7*p*q)*G[0, q])/(p*q) - 4*G[0, q]^2 + 16*G[0, 1, p] - 
         32*G[0, 1 - q, p] - 120*G[1, 1 - q, p]) + 
       G[1, q]*((-4*(90 - 90*p - 84*q + 63*p*q + 2*p*Pi^2*q))/(3*p*q) + 
         G[0, p]*((-8*(-2 + 2*p + 2*q - p*q + p^2*q))/((-1 + p)*p*q) - 16*G[0, q]) - 
         (8*(10 - 10*p - 6*q + p*q)*G[0, q])/(p*q) + 4*G[0, q]^2 + 
         ((-8*(-12 + 12*p + 10*q + 5*p*q))/(p*q) + 16*G[0, p] + 48*G[0, q])*G[1 - q, p] + 
         8*G[1 - q, p]^2 + 16*G[0, 1, p] - 16*G[0, 1, q] - 40*G[0, 1 - q, p] - 72*G[1, 1 - q, p]) + 
       ((4*(36 - 36*p - 32*q + 41*p*q))/(p*q) - 16*G[0, p] + 64*G[0, q])*G[1, 1 - q, p] + 
       128*G[0, 0, 1, p] - 8*G[0, 0, 1, q] - 104*G[0, 0, 1 - q, p] - 80*G[0, 1, 1, p] + 
       32*G[0, 1, 1, q] + 136*G[0, 1, 1 - q, p] + 56*G[0, 1 - q, 1, p] - 
       136*G[0, 1 - q, 1 - q, p] + 112*G[1, 1, 1 - q, p] + 256*G[1, 1 - q, 1 - q, p] - 
       (2*(-24 + 48*p - 24*p^2 - 8*Pi^2 + 16*p*Pi^2 - 8*p^2*Pi^2 + 24*q - 135*p*q + 111*p^2*q + 
          8*Pi^2*q - 26*p*Pi^2*q + 10*p^2*Pi^2*q + 72*p*q*Zeta[3] - 72*p^2*q*Zeta[3]))/
        (3*(-1 + p)*p*q))), "Exchange" -> 
  CA*CF*nf*(8/3 + ((8*(16 - 16*p - 16*q + 13*p*q))/(9*(-1 + p)*(-1 + q)) + (8*G[0, p])/3 + 
       (8*G[0, q])/3)*G[1 - q, p]^2 + (16*G[1 - q, p]^3)/9 + 
     G[1, p]^2*(128/9 + (8*G[0, p])/3 + (8*G[0, q])/3 + (8*G[1 - q, p])/3) - 
     (16*p*q*G[0, 1, p])/(3*(-1 + p)*(-1 + q)) + (16*p*q*G[0, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     G[1, p]*((8*(3 - 3*p - 3*q + 23*p*q))/(9*(-1 + p)*(-1 + q)) + 
       (16*p*q*G[0, p])/(3*(-1 + p)*(-1 + q)) + (16*p*q*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
       ((-16*(16 - 16*p - 16*q + 13*p*q))/(9*(-1 + p)*(-1 + q)) - (16*G[0, p])/3 - (16*G[0, q])/3)*
        G[1 - q, p] - (16*G[1 - q, p]^2)/3 - (16*G[0, 1, p])/3 + (16*G[0, 1 - q, p])/3) - 
     (16*p*q*G[1, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     G[1 - q, p]*((-8*(3 - 3*p - 3*q + 23*p*q))/(9*(-1 + p)*(-1 + q)) - 
       (16*p*q*G[0, p])/(3*(-1 + p)*(-1 + q)) - (16*p*q*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
       (16*G[0, 1, p])/3 - (16*G[0, 1 - q, p])/3 + (16*G[1, 1 - q, p])/3) + (16*G[0, 1, 1, p])/3 - 
     (16*G[0, 1, 1 - q, p])/3 - (16*G[0, 1 - q, 1, p])/3 + (16*G[0, 1 - q, 1 - q, p])/3 - 
     (16*G[1, 1, 1 - q, p])/3 - (16*G[1, 1 - q, 1 - q, p])/3) + 
   CF^2*nf*(-16/3 + G[1, p]^2*(-256/9 - (16*G[0, p])/3 - (16*G[0, q])/3 - (16*G[1 - q, p])/3) + 
     ((-16*(16 - 16*p - 16*q + 13*p*q))/(9*(-1 + p)*(-1 + q)) - (16*G[0, p])/3 - (16*G[0, q])/3)*
      G[1 - q, p]^2 - (32*G[1 - q, p]^3)/9 + (32*p*q*G[0, 1, p])/(3*(-1 + p)*(-1 + q)) + 
     G[1, p]*((-16*(3 - 3*p - 3*q + 23*p*q))/(9*(-1 + p)*(-1 + q)) - 
       (32*p*q*G[0, p])/(3*(-1 + p)*(-1 + q)) - (32*p*q*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
       ((32*(16 - 16*p - 16*q + 13*p*q))/(9*(-1 + p)*(-1 + q)) + (32*G[0, p])/3 + (32*G[0, q])/3)*
        G[1 - q, p] + (32*G[1 - q, p]^2)/3 + (32*G[0, 1, p])/3 - (32*G[0, 1 - q, p])/3) - 
     (32*p*q*G[0, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     G[1 - q, p]*((16*(3 - 3*p - 3*q + 23*p*q))/(9*(-1 + p)*(-1 + q)) + 
       (32*p*q*G[0, p])/(3*(-1 + p)*(-1 + q)) + (32*p*q*G[0, q])/(3*(-1 + p)*(-1 + q)) - 
       (32*G[0, 1, p])/3 + (32*G[0, 1 - q, p])/3 - (32*G[1, 1 - q, p])/3) + 
     (32*p*q*G[1, 1 - q, p])/(3*(-1 + p)*(-1 + q)) - (32*G[0, 1, 1, p])/3 + 
     (32*G[0, 1, 1 - q, p])/3 + (32*G[0, 1 - q, 1, p])/3 - (32*G[0, 1 - q, 1 - q, p])/3 + 
     (32*G[1, 1, 1 - q, p])/3 + (32*G[1, 1 - q, 1 - q, p])/3) + 
   CF^3*(G[1, p]^3*(-8/3 + 16*G[0, p] + (128*G[0, q])/3 - (128*G[1, q])/3) - 
     (16*p*q*G[1 - q, p]^3)/((-1 + p)*(-1 + q)) + 4*G[1 - q, p]^4 + 
     G[1, q]^2*((-24*p*q*G[1 - q, p])/((-1 + p)*(-1 + q)) + 12*G[1 - q, p]^2) - 24*G[0, 1, p]^2 - 
     24*G[0, 1 - q, p]^2 + G[1 - q, p]^2*
      ((-16*(-9 + 9*p + Pi^2 - p*Pi^2 + 9*q - 18*p*q - Pi^2*q + p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) - 
       128*G[0, 1, p] + 16*G[0, 1, q] + 144*G[0, 1 - q, p] - 144*G[1, 1 - q, p]) + 
     G[0, 1, p]*((-32*(-9 + 9*p + 2*Pi^2 - 2*p*Pi^2 + 9*q - 18*p*q - 2*Pi^2*q + 2*p*Pi^2*q))/
        (3*(-1 + p)*(-1 + q)) + 48*G[0, 1 - q, p] - 32*G[1, 1 - q, p]) + 
     G[1, p]^2*((-32*Pi^2)/3 + 16*G[1, q]^2 + G[0, q]*((8*(-5 + 5*p + 7*q + 9*p*q))/
          ((-1 + p)*(-1 + q)) - 16*G[1, q] - 128*G[1 - q, p]) + 
       G[0, p]*((8*(-5 + 7*p + 3*q + 3*p*q))/((-1 + p)*(-1 + q)) - 64*G[1 - q, p]) + 
       (8*(1 - p - 4*q + 3*p*q)*G[1 - q, p])/((-1 + p)*(-1 + q)) + 4*G[1 - q, p]^2 + 
       G[1, q]*((-32*(-1 + p + q + 3*p*q))/((-1 + p)*(-1 + q)) + 128*G[1 - q, p]) - 
       160*G[0, 1, p] + 176*G[0, 1 - q, p] - 8*G[1, 1 - q, p]) - 
     (32*(-9 + 9*p + 2*Pi^2 - 2*p*Pi^2 + 9*q - 18*p*q - 2*Pi^2*q + 2*p*Pi^2*q)*G[1, 1 - q, p])/
      (3*(-1 + p)*(-1 + q)) - 24*G[1, 1 - q, p]^2 + G[0, 1 - q, p]*
      ((32*(-9 + 9*p + 2*Pi^2 - 2*p*Pi^2 + 9*q - 18*p*q - 2*Pi^2*q + 2*p*Pi^2*q))/
        (3*(-1 + p)*(-1 + q)) + 32*G[1, 1 - q, p]) + (48*p*(-1 + 5*q)*G[0, 0, 1, p])/
      ((-1 + p)*(-1 + q)) - (48*p*(-1 + 5*q)*G[0, 0, 1 - q, p])/((-1 + p)*(-1 + q)) + 
     (16*(-25 + 21*p + 27*q + 2*p*q)*G[0, 1, 1, p])/((-1 + p)*(-1 + q)) + 
     (32*(12 - 13*p - 13*q + 7*p*q)*G[0, 1, 1 - q, p])/((-1 + p)*(-1 + q)) - 
     (32*(-12 + 12*p + 12*q + p*q)*G[0, 1 - q, 1, p])/((-1 + p)*(-1 + q)) - 
     (16*(23 - 29*p - 23*q + 14*p*q)*G[0, 1 - q, 1 - q, p])/((-1 + p)*(-1 + q)) - 
     (16*(-23 + 23*p + 26*q + p*q)*G[1, 1, 1 - q, p])/((-1 + p)*(-1 + q)) + 
     G[0, q]*((16*p*Pi^2*q)/((-1 + p)*(-1 + q)) + (8*(-5 + 5*p + 7*q + 3*p*q)*G[1 - q, p]^2)/
        ((-1 + p)*(-1 + q)) - (80*G[1 - q, p]^3)/3 + 
       G[1, q]*((64*p*q*G[1 - q, p])/((-1 + p)*(-1 + q)) - 32*G[1 - q, p]^2) - 
       (32*p*(-1 + 4*q)*G[0, 1, p])/((-1 + p)*(-1 + q)) + (32*p*(-1 + 4*q)*G[0, 1 - q, p])/
        ((-1 + p)*(-1 + q)) - (96*p*q*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) + 
       G[1 - q, p]*((-16*(Pi^2 - p*Pi^2 - 3*p*q - Pi^2*q + p*Pi^2*q))/((-1 + p)*(-1 + q)) + 
         96*G[0, 1, p] - 96*G[0, 1 - q, p] + 96*G[1, 1 - q, p]) + 224*G[0, 1, 1, p] - 
       192*G[0, 1, 1 - q, p] - 192*G[0, 1 - q, 1, p] + 160*G[0, 1 - q, 1 - q, p] - 
       192*G[1, 1, 1 - q, p] - 192*G[1, 1 - q, 1 - q, p]) + 
     G[0, p]*((16*p*Pi^2*q)/((-1 + p)*(-1 + q)) + (8*(-5 + 7*p + 5*q + 3*p*q)*G[1 - q, p]^2)/
        ((-1 + p)*(-1 + q)) - (80*G[1 - q, p]^3)/3 - (96*p*q*G[0, 1, p])/((-1 + p)*(-1 + q)) + 
       (96*p*q*G[0, 1 - q, p])/((-1 + p)*(-1 + q)) - (32*(-1 + 4*p)*q*G[1, 1 - q, p])/
        ((-1 + p)*(-1 + q)) + G[1 - q, p]*((-16*(Pi^2 - p*Pi^2 - 3*p*q - Pi^2*q + p*Pi^2*q))/
          ((-1 + p)*(-1 + q)) + 96*G[0, 1, p] - 96*G[0, 1 - q, p] + 96*G[1, 1 - q, p]) + 
       192*G[0, 1, 1, p] - 192*G[0, 1, 1 - q, p] - 192*G[0, 1 - q, 1, p] + 
       192*G[0, 1 - q, 1 - q, p] - 160*G[1, 1, 1 - q, p] - 160*G[1, 1 - q, 1 - q, p]) + 
     (16*(23 - 23*p - 29*q + 14*p*q)*G[1, 1 - q, 1 - q, p])/((-1 + p)*(-1 + q)) + 
     G[1, q]*((-16*p*Pi^2*q)/((-1 + p)*(-1 + q)) - (8*(-7 + 7*p + 7*q + 6*p*q)*G[1 - q, p]^2)/
        ((-1 + p)*(-1 + q)) + (104*G[1 - q, p]^3)/3 + (16*p*(1 + 8*q)*G[0, 1, p])/
        ((-1 + p)*(-1 + q)) - (144*p*q*G[0, 1 - q, p])/((-1 + p)*(-1 + q)) + 
       G[1 - q, p]*(16*Pi^2 - 144*G[0, 1, p] + 144*G[0, 1 - q, p] - 128*G[1, 1 - q, p]) + 
       (32*(-1 + 5*p)*q*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) - 224*G[0, 1, 1, p] + 
       224*G[0, 1, 1 - q, p] + 224*G[0, 1 - q, 1, p] - 240*G[0, 1 - q, 1 - q, p] + 
       192*G[1, 1, 1 - q, p] + 192*G[1, 1 - q, 1 - q, p]) - 336*G[0, 0, 1, 1, p] + 
     288*G[0, 0, 1, 1 - q, p] + 288*G[0, 0, 1 - q, 1, p] - 240*G[0, 0, 1 - q, 1 - q, p] - 
     576*G[0, 1, 1, 1, p] + 128*G[0, 1, 1, 1 - q, p] + 160*G[0, 1, 1 - q, 1, p] + 
     96*G[0, 1, 1 - q, 1 - q, p] + 448*G[0, 1 - q, 1, 1, p] - 160*G[0, 1 - q, 1, 1 - q, p] - 
     160*G[0, 1 - q, 1 - q, 1, p] + 64*G[0, 1 - q, 1 - q, 1 - q, p] - 544*G[1, 1, 1, 1 - q, p] - 
     304*G[1, 1, 1 - q, 1 - q, p] - 64*G[1, 1 - q, 1 - q, 1 - q, p] - 
     (48*p*q*(-1 + 2*Zeta[3]))/((-1 + p)*(-1 + q)) + 
     G[1, p]*(G[1, q]^2*((8*p*(-1 + 4*q))/((-1 + p)*(-1 + q)) - 24*G[1 - q, p]) - 
       (56*(-1 + p + q)*G[1 - q, p]^2)/((-1 + p)*(-1 + q)) + (56*G[1 - q, p]^3)/3 - 
       (16*(-16 + 15*p + 16*q + 4*p*q)*G[0, 1, p])/((-1 + p)*(-1 + q)) + 
       (32*p*G[0, 1, q])/((-1 + p)*(-1 + q)) + (16*(-16 + 15*p + 16*q + 6*p*q)*G[0, 1 - q, p])/
        ((-1 + p)*(-1 + q)) + G[1 - q, p]*((16*(-18 + 18*p + 5*Pi^2 - 5*p*Pi^2 + 18*q - 36*p*q - 
            5*Pi^2*q + 5*p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) + 240*G[0, 1, p] - 32*G[0, 1, q] - 
         272*G[0, 1 - q, p] - 96*G[1, 1 - q, p]) + 
       G[1, q]*(-16*Pi^2 + (16*(-6 + 5*p + 8*q + 4*p*q)*G[1 - q, p])/((-1 + p)*(-1 + q)) - 
         72*G[1 - q, p]^2 + 128*G[0, 1, p] - 144*G[0, 1 - q, p] - 64*G[1, 1 - q, p]) - 
       (16*(8 - 8*p - 11*q + 5*p*q)*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) + 
       G[0, p]*((16*(Pi^2 - p*Pi^2 - 3*p*q - Pi^2*q + p*Pi^2*q))/((-1 + p)*(-1 + q)) + 
         (16*(5 - 7*p - 5*q + p*q)*G[1 - q, p])/((-1 + p)*(-1 + q)) + 48*G[1 - q, p]^2 - 
         96*G[0, 1, p] + 96*G[0, 1 - q, p] + 64*G[1, 1 - q, p]) + 
       G[0, q]*((16*(Pi^2 - p*Pi^2 - 3*p*q - Pi^2*q + p*Pi^2*q))/((-1 + p)*(-1 + q)) - 
         (16*(-5 + 5*p + 7*q + 3*p*q)*G[1 - q, p])/((-1 + p)*(-1 + q)) + 80*G[1 - q, p]^2 + 
         G[1, q]*((-32*p*(1 + q))/((-1 + p)*(-1 + q)) + 64*G[1 - q, p]) - 128*G[0, 1, p] + 
         128*G[0, 1 - q, p] + 96*G[1, 1 - q, p]) + 240*G[0, 0, 1, p] - 240*G[0, 0, 1 - q, p] + 
       464*G[0, 1, 1, p] - 192*G[0, 1, 1 - q, p] - 416*G[0, 1 - q, 1, p] + 
       144*G[0, 1 - q, 1 - q, p] + 112*G[1, 1, 1 - q, p] + 64*G[1, 1 - q, 1 - q, p] - 
       (32*(18 - 18*p + Pi^2 - p*Pi^2 - 18*q + 18*p*q - Pi^2*q + 3*p*Pi^2*q + 9*Zeta[3] - 
          9*p*Zeta[3] - 9*q*Zeta[3] + 9*p*q*Zeta[3]))/(3*(-1 + p)*(-1 + q))) + 
     G[1 - q, p]*((-16*(15 - 18*p - 15*q + 2*p*q)*G[0, 1, p])/((-1 + p)*(-1 + q)) - 
       (32*p*q*G[0, 1, q])/((-1 + p)*(-1 + q)) - (48*(-5 + 6*p + 5*q)*G[0, 1 - q, p])/
        ((-1 + p)*(-1 + q)) + (48*(-5 + 5*p + 6*q)*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) - 
       192*G[0, 0, 1, p] + 192*G[0, 0, 1 - q, p] - 272*G[0, 1, 1, p] + 160*G[0, 1, 1 - q, p] + 
       352*G[0, 1 - q, 1, p] - 240*G[0, 1 - q, 1 - q, p] + 432*G[1, 1, 1 - q, p] + 
       240*G[1, 1 - q, 1 - q, p] + (16*(36 - 36*p + 2*Pi^2 - 2*p*Pi^2 - 36*q + 36*p*q - 2*Pi^2*q + 
          3*p*Pi^2*q + 18*Zeta[3] - 18*p*Zeta[3] - 18*q*Zeta[3] + 18*p*q*Zeta[3]))/
        (3*(-1 + p)*(-1 + q)))) + CA^2*CF*((16*p*Pi^2*q*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
     G[1, p]^3*(-8/3 + (32*G[0, p])/3 + (32*G[0, q])/3 - (32*G[1, q])/3) + 
     ((-16*(4 - 4*p - 4*q + 7*p*q))/(9*(-1 + p)*(-1 + q)) - (16*G[0, p])/3 - (16*G[0, q])/3 + 
       (4*G[1, p])/3 + (16*G[1, q])/3)*G[1 - q, p]^3 + G[1 - q, p]^4 - 16*G[0, 1, p]^2 - 
     16*G[0, 1 - q, p]^2 + G[0, 1, p]*((-8*(-15 + 15*p + 2*Pi^2 - 2*p*Pi^2 + 15*q - 35*p*q - 
          2*Pi^2*q + 2*p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) - (32*p*q*G[0, p])/((-1 + p)*(-1 + q)) - 
       (32*p*q*G[0, q])/((-1 + p)*(-1 + q)) + 32*G[0, 1 - q, p] - 32*G[1, 1 - q, p]) + 
     G[1 - q, p]^2*((-4*(218 - 218*p + 3*Pi^2 - 3*p*Pi^2 - 218*q + 158*p*q - 3*Pi^2*q + 
          3*p*Pi^2*q))/(9*(-1 + p)*(-1 + q)) + (4*(-11 + 11*p + 11*q + p*q)*G[0, p])/
        (3*(-1 + p)*(-1 + q)) + (4*(-11 + 11*p + 11*q + p*q)*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
       2*G[1, p]^2 + G[1, p]*(64/3 + 16*G[0, p] + 16*G[0, q] - 16*G[1, q]) - 
       (16*p*q*G[1, q])/((-1 + p)*(-1 + q)) - 24*G[0, 1, p] + 24*G[0, 1 - q, p] - 
       24*G[1, 1 - q, p]) + G[1, p]^2*((-4*(263 + 9*Pi^2))/9 + 
       (4*(-11 + 11*p + 11*q + 13*p*q)*G[0, p])/(3*(-1 + p)*(-1 + q)) + 
       (4*(-11 + 11*p + 11*q + 13*p*q)*G[0, q])/(3*(-1 + p)*(-1 + q)) - 
       (32*p*q*G[1, q])/((-1 + p)*(-1 + q)) - 40*G[0, 1, p] + 40*G[0, 1 - q, p] - 
       12*G[1, 1 - q, p]) + ((-8*(-15 + 15*p + 2*Pi^2 - 2*p*Pi^2 + 15*q - 35*p*q - 2*Pi^2*q + 
          2*p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) - (32*p*q*G[0, p])/((-1 + p)*(-1 + q)) - 
       (32*p*q*G[0, q])/((-1 + p)*(-1 + q)))*G[1, 1 - q, p] - 16*G[1, 1 - q, p]^2 + 
     G[0, 1 - q, p]*((8*(-15 + 15*p + 2*Pi^2 - 2*p*Pi^2 + 15*q - 35*p*q - 2*Pi^2*q + 2*p*Pi^2*q))/
        (3*(-1 + p)*(-1 + q)) + (32*p*q*G[0, p])/((-1 + p)*(-1 + q)) + 
       (32*p*q*G[0, q])/((-1 + p)*(-1 + q)) + 32*G[1, 1 - q, p]) + 
     (64*p*q*G[0, 0, 1, p])/((-1 + p)*(-1 + q)) - (64*p*q*G[0, 0, 1 - q, p])/((-1 + p)*(-1 + q)) + 
     ((16*(-19 + 19*p + 19*q + 2*p*q))/(3*(-1 + p)*(-1 + q)) + 64*G[0, p] + 64*G[0, q])*
      G[0, 1, 1, p] + ((16*(19 - 19*p - 19*q + 10*p*q))/(3*(-1 + p)*(-1 + q)) - 64*G[0, p] - 
       64*G[0, q])*G[0, 1, 1 - q, p] + ((-16*(-19 + 19*p + 19*q + 2*p*q))/(3*(-1 + p)*(-1 + q)) - 
       64*G[0, p] - 64*G[0, q])*G[0, 1 - q, 1, p] + 
     ((-16*(19 - 19*p - 19*q + 10*p*q))/(3*(-1 + p)*(-1 + q)) + 64*G[0, p] + 64*G[0, q])*
      G[0, 1 - q, 1 - q, p] + ((-16*(-19 + 19*p + 19*q + 2*p*q))/(3*(-1 + p)*(-1 + q)) - 
       64*G[0, p] - 64*G[0, q])*G[1, 1, 1 - q, p] + G[0, p]*((16*p*Pi^2*q)/(3*(-1 + p)*(-1 + q)) - 
       64*G[1, 1 - q, 1 - q, p]) + ((16*(19 - 19*p - 19*q + 10*p*q))/(3*(-1 + p)*(-1 + q)) - 
       64*G[0, q])*G[1, 1 - q, 1 - q, p] + G[1, q]*((-16*p*Pi^2*q)/(3*(-1 + p)*(-1 + q)) + 
       (32*p*q*G[0, 1, p])/((-1 + p)*(-1 + q)) - (32*p*q*G[0, 1 - q, p])/((-1 + p)*(-1 + q)) + 
       (32*p*q*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) - 64*G[0, 1, 1, p] + 64*G[0, 1, 1 - q, p] + 
       64*G[0, 1 - q, 1, p] - 64*G[0, 1 - q, 1 - q, p] + 64*G[1, 1, 1 - q, p] + 
       64*G[1, 1 - q, 1 - q, p]) - 64*G[0, 0, 1, 1, p] + 64*G[0, 0, 1, 1 - q, p] + 
     64*G[0, 0, 1 - q, 1, p] - 64*G[0, 0, 1 - q, 1 - q, p] - 168*G[0, 1, 1, 1, p] + 
     104*G[0, 1, 1, 1 - q, p] + 104*G[0, 1, 1 - q, 1, p] - 40*G[0, 1, 1 - q, 1 - q, p] + 
     168*G[0, 1 - q, 1, 1, p] - 104*G[0, 1 - q, 1, 1 - q, p] - 104*G[0, 1 - q, 1 - q, 1, p] + 
     40*G[0, 1 - q, 1 - q, 1 - q, p] - 168*G[1, 1, 1, 1 - q, p] - 104*G[1, 1, 1 - q, 1 - q, p] - 
     40*G[1, 1 - q, 1 - q, 1 - q, p] - (4*(11 - 11*p - 11*q - 7*p*q + 3*p*Pi^2*q + 36*p*q*Zeta[3]))/
      (3*(-1 + p)*(-1 + q)) + G[1 - q, p]*((-8*(2*Pi^2 - 2*p*Pi^2 - 11*p*q - 2*Pi^2*q + 2*p*Pi^2*q)*
         G[0, p])/(3*(-1 + p)*(-1 + q)) - (8*(2*Pi^2 - 2*p*Pi^2 - 11*p*q - 2*Pi^2*q + 2*p*Pi^2*q)*
         G[0, q])/(3*(-1 + p)*(-1 + q)) + (4*G[1, p]^3)/3 + 
       G[1, p]^2*((-8*(-2 + 2*p + 2*q + p*q))/(3*(-1 + p)*(-1 + q)) - 32*G[0, p] - 32*G[0, q] + 
         32*G[1, q]) + ((-16*(10 - 10*p - 10*q + p*q))/(3*(-1 + p)*(-1 + q)) + 32*G[0, p] + 
         32*G[0, q])*G[0, 1, p] + ((16*(10 - 10*p - 10*q + p*q))/(3*(-1 + p)*(-1 + q)) - 
         32*G[0, p] - 32*G[0, q])*G[0, 1 - q, p] + 
       G[1, p]*((8*(218 - 218*p + 9*Pi^2 - 9*p*Pi^2 - 218*q + 158*p*q - 9*Pi^2*q + 9*p*Pi^2*q))/
          (9*(-1 + p)*(-1 + q)) - (8*(-11 + 11*p + 11*q + p*q)*G[0, p])/(3*(-1 + p)*(-1 + q)) - 
         (8*(-11 + 11*p + 11*q + p*q)*G[0, q])/(3*(-1 + p)*(-1 + q)) + 
         (32*p*q*G[1, q])/((-1 + p)*(-1 + q)) + 80*G[0, 1, p] - 80*G[0, 1 - q, p] - 
         32*G[1, 1 - q, p]) + G[1, q]*((16*Pi^2)/3 - 32*G[0, 1, p] + 32*G[0, 1 - q, p] - 
         32*G[1, 1 - q, p]) + ((-16*(10 - 10*p - 10*q + p*q))/(3*(-1 + p)*(-1 + q)) + 32*G[0, p] + 
         32*G[0, q])*G[1, 1 - q, p] - 64*G[0, 0, 1, p] + 64*G[0, 0, 1 - q, p] - 112*G[0, 1, 1, p] + 
       48*G[0, 1, 1 - q, p] + 112*G[0, 1 - q, 1, p] - 48*G[0, 1 - q, 1 - q, p] + 
       112*G[1, 1, 1 - q, p] + 48*G[1, 1 - q, 1 - q, p] + 
       (4*(249 - 249*p + 9*Pi^2 - 9*p*Pi^2 - 249*q + 517*p*q - 9*Pi^2*q + 15*p*Pi^2*q + 
          108*Zeta[3] - 108*p*Zeta[3] - 108*q*Zeta[3] + 108*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q))) + 
     G[1, p]*((8*(2*Pi^2 - 2*p*Pi^2 - 11*p*q - 2*Pi^2*q + 2*p*Pi^2*q)*G[0, p])/
        (3*(-1 + p)*(-1 + q)) + (8*(2*Pi^2 - 2*p*Pi^2 - 11*p*q - 2*Pi^2*q + 2*p*Pi^2*q)*G[0, q])/
        (3*(-1 + p)*(-1 + q)) + ((-80*(-2 + 2*p + 2*q + p*q))/(3*(-1 + p)*(-1 + q)) - 32*G[0, p] - 
         32*G[0, q])*G[0, 1, p] + ((80*(-2 + 2*p + 2*q + p*q))/(3*(-1 + p)*(-1 + q)) + 32*G[0, p] + 
         32*G[0, q])*G[0, 1 - q, p] + G[1, q]*((-16*Pi^2)/3 + 32*G[0, 1, p] - 32*G[0, 1 - q, p] - 
         32*G[1, 1 - q, p]) + ((-16*(3 - 3*p - 3*q + p*q))/((-1 + p)*(-1 + q)) + 32*G[0, p] + 
         32*G[0, q])*G[1, 1 - q, p] + 64*G[0, 0, 1, p] - 64*G[0, 0, 1 - q, p] + 112*G[0, 1, 1, p] - 
       48*G[0, 1, 1 - q, p] - 112*G[0, 1 - q, 1, p] + 48*G[0, 1 - q, 1 - q, p] + 
       56*G[1, 1, 1 - q, p] + 56*G[1, 1 - q, 1 - q, p] - 
       (4*(249 - 249*p + 9*Pi^2 - 9*p*Pi^2 - 249*q + 517*p*q - 9*Pi^2*q + 27*p*Pi^2*q + 
          108*Zeta[3] - 108*p*Zeta[3] - 108*q*Zeta[3] + 108*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q)))) + 
   CA*CF^2*(G[1, p]^3*(20/3 - (88*G[0, p])/3 - (128*G[0, q])/3 + (128*G[1, q])/3 - 
       (8*G[1 - q, p])/3) + (8*(16 - 16*p - 16*q + 37*p*q)*G[1 - q, p]^3)/(9*(-1 + p)*(-1 + q)) - 
     4*G[1 - q, p]^4 + G[1, q]^2*((12*p*q*G[1 - q, p])/((-1 + p)*(-1 + q)) - 6*G[1 - q, p]^2) + 
     44*G[0, 1, p]^2 + 44*G[0, 1 - q, p]^2 + G[0, 1 - q, p]*
      ((-16*(-24 + 24*p + 4*Pi^2 - 4*p*Pi^2 + 24*q - 53*p*q - 4*Pi^2*q + 4*p*Pi^2*q))/
        (3*(-1 + p)*(-1 + q)) - 80*G[1, 1 - q, p]) + 
     (16*(-24 + 24*p + 4*Pi^2 - 4*p*Pi^2 + 24*q - 53*p*q - 4*Pi^2*q + 4*p*Pi^2*q)*G[1, 1 - q, p])/
      (3*(-1 + p)*(-1 + q)) + 44*G[1, 1 - q, p]^2 + 
     G[1, p]^2*((8*(263 + 15*Pi^2))/9 - 8*G[1, q]^2 + 
       G[1, q]*((16*(-1 + p + q + 7*p*q))/((-1 + p)*(-1 + q)) - 128*G[1 - q, p]) - 
       (4*(11 - 11*p - 20*q + 5*p*q)*G[1 - q, p])/(3*(-1 + p)*(-1 + q)) - 6*G[1 - q, p]^2 + 
       G[0, p]*((-4*(-37 + 43*p + 31*q + 35*p*q))/(3*(-1 + p)*(-1 + q)) + 96*G[1 - q, p]) + 
       G[0, q]*((-4*(-37 + 37*p + 43*q + 53*p*q))/(3*(-1 + p)*(-1 + q)) + 8*G[1, q] + 
         128*G[1 - q, p]) + 160*G[0, 1, p] - 168*G[0, 1 - q, p] + 28*G[1, 1 - q, p]) + 
     G[0, 1, p]*((16*(-24 + 24*p + 4*Pi^2 - 4*p*Pi^2 + 24*q - 53*p*q - 4*Pi^2*q + 4*p*Pi^2*q))/
        (3*(-1 + p)*(-1 + q)) - 88*G[0, 1 - q, p] + 80*G[1, 1 - q, p]) + 
     G[1 - q, p]^2*((8*(191 - 191*p + 6*Pi^2 - 6*p*Pi^2 - 191*q + 104*p*q - 6*Pi^2*q + 6*p*Pi^2*q))/
        (9*(-1 + p)*(-1 + q)) + 112*G[0, 1, p] - 8*G[0, 1, q] - 120*G[0, 1 - q, p] + 
       120*G[1, 1 - q, p]) - (8*p*(-3 + 31*q)*G[0, 0, 1, p])/((-1 + p)*(-1 + q)) + 
     (8*p*(-3 + 31*q)*G[0, 0, 1 - q, p])/((-1 + p)*(-1 + q)) - 
     (8*(-151 + 139*p + 157*q + 14*p*q)*G[0, 1, 1, p])/(3*(-1 + p)*(-1 + q)) - 
     (16*(74 - 77*p - 77*q + 41*p*q)*G[0, 1, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     (16*(-74 + 74*p + 74*q + 7*p*q)*G[0, 1 - q, 1, p])/(3*(-1 + p)*(-1 + q)) + 
     (8*(145 - 163*p - 145*q + 82*p*q)*G[0, 1 - q, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     (8*(-145 + 145*p + 154*q + 11*p*q)*G[1, 1, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     G[1, q]*((56*p*Pi^2*q)/(3*(-1 + p)*(-1 + q)) + (28*(-1 + p + q + 2*p*q)*G[1 - q, p]^2)/
        ((-1 + p)*(-1 + q)) - 28*G[1 - q, p]^3 - (8*p*(1 + 16*q)*G[0, 1, p])/((-1 + p)*(-1 + q)) + 
       (136*p*q*G[0, 1 - q, p])/((-1 + p)*(-1 + q)) - (16*(-1 + 9*p)*q*G[1, 1 - q, p])/
        ((-1 + p)*(-1 + q)) + G[1 - q, p]*((-56*Pi^2)/3 + 136*G[0, 1, p] - 136*G[0, 1 - q, p] + 
         128*G[1, 1 - q, p]) + 240*G[0, 1, 1, p] - 240*G[0, 1, 1 - q, p] - 240*G[0, 1 - q, 1, p] + 
       248*G[0, 1 - q, 1 - q, p] - 224*G[1, 1, 1 - q, p] - 224*G[1, 1 - q, 1 - q, p]) - 
     (8*(145 - 145*p - 163*q + 82*p*q)*G[1, 1 - q, 1 - q, p])/(3*(-1 + p)*(-1 + q)) + 
     G[0, p]*((-56*p*Pi^2*q)/(3*(-1 + p)*(-1 + q)) - (4*(-37 + 43*p + 37*q + 11*p*q)*G[1 - q, p]^2)/
        (3*(-1 + p)*(-1 + q)) + 24*G[1 - q, p]^3 + (112*p*q*G[0, 1, p])/((-1 + p)*(-1 + q)) - 
       (112*p*q*G[0, 1 - q, p])/((-1 + p)*(-1 + q)) + G[1 - q, p]*
        ((8*(7*Pi^2 - 7*p*Pi^2 - 31*p*q - 7*Pi^2*q + 7*p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) - 
         112*G[0, 1, p] + 112*G[0, 1 - q, p] - 112*G[1, 1 - q, p]) + 
       (16*(-1 + 8*p)*q*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) - 224*G[0, 1, 1, p] + 
       224*G[0, 1, 1 - q, p] + 224*G[0, 1 - q, 1, p] - 224*G[0, 1 - q, 1 - q, p] + 
       208*G[1, 1, 1 - q, p] + 208*G[1, 1 - q, 1 - q, p]) + 
     G[0, q]*((-56*p*Pi^2*q)/(3*(-1 + p)*(-1 + q)) - (4*(-37 + 37*p + 43*q + 11*p*q)*G[1 - q, p]^2)/
        (3*(-1 + p)*(-1 + q)) + 24*G[1 - q, p]^3 + 
       G[1, q]*((-32*p*q*G[1 - q, p])/((-1 + p)*(-1 + q)) + 16*G[1 - q, p]^2) + 
       (16*p*(-1 + 8*q)*G[0, 1, p])/((-1 + p)*(-1 + q)) - (16*p*(-1 + 8*q)*G[0, 1 - q, p])/
        ((-1 + p)*(-1 + q)) + G[1 - q, p]*((8*(7*Pi^2 - 7*p*Pi^2 - 31*p*q - 7*Pi^2*q + 7*p*Pi^2*q))/
          (3*(-1 + p)*(-1 + q)) - 112*G[0, 1, p] + 112*G[0, 1 - q, p] - 112*G[1, 1 - q, p]) + 
       (112*p*q*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) - 240*G[0, 1, 1, p] + 224*G[0, 1, 1 - q, p] + 
       224*G[0, 1 - q, 1, p] - 208*G[0, 1 - q, 1 - q, p] + 224*G[1, 1, 1 - q, p] + 
       224*G[1, 1 - q, 1 - q, p]) + 296*G[0, 0, 1, 1, p] - 272*G[0, 0, 1, 1 - q, p] - 
     272*G[0, 0, 1 - q, 1, p] + 248*G[0, 0, 1 - q, 1 - q, p] + 624*G[0, 1, 1, 1, p] - 
     272*G[0, 1, 1, 1 - q, p] - 288*G[0, 1, 1 - q, 1, p] + 32*G[0, 1, 1 - q, 1 - q, p] - 
     560*G[0, 1 - q, 1, 1, p] + 288*G[0, 1 - q, 1, 1 - q, p] + 288*G[0, 1 - q, 1 - q, 1, p] - 
     112*G[0, 1 - q, 1 - q, 1 - q, p] + 608*G[1, 1, 1, 1 - q, p] + 360*G[1, 1, 1 - q, 1 - q, p] + 
     112*G[1, 1 - q, 1 - q, 1 - q, p] + (8*(11 - 11*p - 11*q - 16*p*q + 3*p*Pi^2*q + 
        54*p*q*Zeta[3]))/(3*(-1 + p)*(-1 + q)) + 
     G[1 - q, p]*((8*(85 - 94*p - 85*q + 10*p*q)*G[0, 1, p])/(3*(-1 + p)*(-1 + q)) + 
       (16*p*q*G[0, 1, q])/((-1 + p)*(-1 + q)) - (8*(85 - 94*p - 85*q + 4*p*q)*G[0, 1 - q, p])/
        (3*(-1 + p)*(-1 + q)) + (8*(85 - 85*p - 94*q + 4*p*q)*G[1, 1 - q, p])/
        (3*(-1 + p)*(-1 + q)) + 224*G[0, 0, 1, p] - 224*G[0, 0, 1 - q, p] + 360*G[0, 1, 1, p] - 
       176*G[0, 1, 1 - q, p] - 400*G[0, 1 - q, 1, p] + 216*G[0, 1 - q, 1 - q, p] - 
       440*G[1, 1, 1 - q, p] - 216*G[1, 1 - q, 1 - q, p] - 
       (8*(357 - 357*p + 15*Pi^2 - 15*p*Pi^2 - 357*q + 625*p*q - 15*Pi^2*q + 24*p*Pi^2*q + 
          162*Zeta[3] - 162*p*Zeta[3] - 162*q*Zeta[3] + 162*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q))) + 
     G[1, p]*((-4*(53 - 53*p - 53*q + 32*p*q)*G[1 - q, p]^2)/(3*(-1 + p)*(-1 + q)) - 
       12*G[1 - q, p]^3 + G[1, q]^2*((-4*p*(-1 + 4*q))/((-1 + p)*(-1 + q)) + 12*G[1 - q, p]) + 
       (8*(-88 + 85*p + 88*q + 32*p*q)*G[0, 1, p])/(3*(-1 + p)*(-1 + q)) - 
       (16*p*G[0, 1, q])/((-1 + p)*(-1 + q)) - (8*(-88 + 85*p + 88*q + 38*p*q)*G[0, 1 - q, p])/
        (3*(-1 + p)*(-1 + q)) + G[0, q]*((-8*(7*Pi^2 - 7*p*Pi^2 - 31*p*q - 7*Pi^2*q + 7*p*Pi^2*q))/
          (3*(-1 + p)*(-1 + q)) + G[1, q]*((16*p*(1 + q))/((-1 + p)*(-1 + q)) - 32*G[1 - q, p]) + 
         (8*(-37 + 37*p + 43*q + 11*p*q)*G[1 - q, p])/(3*(-1 + p)*(-1 + q)) - 72*G[1 - q, p]^2 + 
         128*G[0, 1, p] - 128*G[0, 1 - q, p] - 112*G[1, 1 - q, p]) + 
       G[0, p]*((-8*(7*Pi^2 - 7*p*Pi^2 - 31*p*q - 7*Pi^2*q + 7*p*Pi^2*q))/(3*(-1 + p)*(-1 + q)) - 
         (8*(37 - 43*p - 37*q + p*q)*G[1 - q, p])/(3*(-1 + p)*(-1 + q)) - 56*G[1 - q, p]^2 + 
         112*G[0, 1, p] - 112*G[0, 1 - q, p] - 96*G[1, 1 - q, p]) + 
       (8*(20 - 20*p - 23*q + 9*p*q)*G[1, 1 - q, p])/((-1 + p)*(-1 + q)) + 
       G[1, q]*((56*Pi^2)/3 - (8*(-6 + 5*p + 8*q + 12*p*q)*G[1 - q, p])/((-1 + p)*(-1 + q)) + 
         68*G[1 - q, p]^2 - 128*G[0, 1, p] + 136*G[0, 1 - q, p] + 96*G[1, 1 - q, p]) + 
       G[1 - q, p]*((-8*(382 - 382*p + 33*Pi^2 - 33*p*Pi^2 - 382*q + 208*p*q - 33*Pi^2*q + 
            33*p*Pi^2*q))/(9*(-1 + p)*(-1 + q)) - 280*G[0, 1, p] + 16*G[0, 1, q] + 
         296*G[0, 1 - q, p] + 112*G[1, 1 - q, p]) - 248*G[0, 0, 1, p] + 248*G[0, 0, 1 - q, p] - 
       456*G[0, 1, 1, p] + 192*G[0, 1, 1 - q, p] + 432*G[0, 1 - q, 1, p] - 
       168*G[0, 1 - q, 1 - q, p] - 168*G[1, 1, 1 - q, p] - 144*G[1, 1 - q, 1 - q, p] + 
       (8*(357 - 357*p + 15*Pi^2 - 15*p*Pi^2 - 357*q + 625*p*q - 15*Pi^2*q + 45*p*Pi^2*q + 
          162*Zeta[3] - 162*p*Zeta[3] - 162*q*Zeta[3] + 162*p*q*Zeta[3]))/(9*(-1 + p)*(-1 + q)))), 
 "Subtracted" -> CF^2*nf*((8*Pi^2*(-2 + p + q))/(9*(-1 + p)*(-1 + q)) + 
     (160*G[0, p])/(9*(-1 + p)) + (160*G[0, q])/(9*(-1 + q)) + (8*(-1 + p + 2*q)*G[1, p]^2)/
      (3*p*q) + (16*G[1, q]^2)/(3*q) + ((80*(-1 + p + q))/(9*p*q) + (16*(-1 + p + q)*G[0, p])/
        (3*(-1 + p)*p*q) + (16*(-1 + p + q)*G[0, q])/(3*p*(-1 + q)*q))*G[1 - q, p] + 
     (8*(-1 + p + q)*G[1 - q, p]^2)/(3*p*q) + G[1, p]*((-80*(-1 + p - q))/(9*p*q) - 
       (16*(-1 + p + q)*G[0, p])/(3*(-1 + p)*p*q) + (16*(-1 + p)*G[0, q])/(3*p*q) - 
       (8*(-3 + 3*p + q)*G[1, q])/(3*p*q) - (8*(-1 + p + q)*G[1 - q, p])/(3*p*q)) + 
     G[1, q]*(160/(9*q) + (16*G[0, p])/(3*(-1 + p)) + (8*(-1 + p + q)*G[1 - q, p])/(3*p*q)) + 
     (16*(-1 + p + q)*G[0, 1, p])/(3*(-1 + p)*p*q) + (16*G[0, 1, q])/(3*(-1 + q)) + 
     (16*(-1 + q)*G[0, 1 - q, p])/(3*p*q) - (16*(-1 + p)*G[1, 1 - q, p])/(3*p*q)) + 
   CA*CF^2*((4*(-259 + 12*Pi^2)*G[0, p])/(9*(-1 + p)) + (4*(-259 + 12*Pi^2)*G[0, q])/(9*(-1 + q)) + 
     ((-44*(-1 + p + 2*q))/(3*p*q) - (4*(-2 + 2*p + q)*G[0, q])/(p*q))*G[1, p]^2 - 
     (88*G[1, q]^2)/(3*q) + ((8*(-76 + 3*Pi^2)*(-1 + p + q))/(9*p*q) - 
       (88*(-1 + p + q)*G[0, p])/(3*(-1 + p)*p*q) - (88*(-1 + p + q)*G[0, q])/(3*p*(-1 + q)*q))*
      G[1 - q, p] - (44*(-1 + p + q)*G[1 - q, p]^2)/(3*p*q) + 
     ((-88*(-1 + p + q))/(3*(-1 + p)*p*q) + (8*(-2 + p)*(-1 + p + q)*G[0, p])/((-1 + p)*p*q))*
      G[0, 1, p] + (-88/(3*(-1 + q)) - (8*G[0, q])/(-1 + q))*G[0, 1, q] + 
     ((-88*(-1 + q))/(3*p*q) - (8*(-2 + p + 2*q)*G[0, p])/(p*q))*G[0, 1 - q, p] + 
     G[1, q]*((4*(-259 + 12*Pi^2))/(9*q) - (88*G[0, p])/(3*(-1 + p)) + 
       ((44*(-3 + 3*p + q))/(3*p*q) + (8*(-2 + 2*p + q)*G[0, q])/(p*q))*G[1, p] + 
       (4*(-2 + 2*p + q)*G[1, p]^2)/(p*q) - (44*(-1 + p + q)*G[1 - q, p])/(3*p*q) + 
       (8*(-2 + p + 2*q)*G[0, 1 - q, p])/(p*q)) + 
     ((88*(-1 + p))/(3*p*q) + (8*(-2 + 2*p + q)*G[0, q])/(p*q))*G[1, 1 - q, p] + 
     G[1, p]*((-4*(152 - 152*p - 6*Pi^2 + 6*p*Pi^2 + 107*q - 6*Pi^2*q))/(9*p*q) + 
       (88*(-1 + p + q)*G[0, p])/(3*(-1 + p)*p*q) - (88*(-1 + p)*G[0, q])/(3*p*q) + 
       (44*(-1 + p + q)*G[1 - q, p])/(3*p*q) - (16*(-2 + 2*p + q)*G[0, 1, q])/(p*q) - 
       (8*(-2 + 2*p + q)*G[1, 1 - q, p])/(p*q)) - (24*(-2 + p)*(-1 + p + q)*G[0, 0, 1, p])/
      ((-1 + p)*p*q) + (24*G[0, 0, 1, q])/(-1 + q) + (24*(-2 + p + 2*q)*G[0, 0, 1 - q, p])/(p*q) + 
     (24*(-2 + 2*p + q)*G[1, 1, 1 - q, p])/(p*q) - (4*(-2 + p + q)*(11*Pi^2 - 54*Zeta[3]))/
      (9*(-1 + p)*(-1 + q))) + CF^3*(((8*(-3 + 3*p - 2*q))/(3*p*q) + (16*G[0, p])/3)*G[1, p]^3 + 
     (-16/q + (16*G[0, q])/3)*G[1, q]^3 + ((12*(-1 + p + q))/(p*q) - (16*(-1 + p + q)*G[0, p])/
        ((-1 + p)*p*q) - (16*(-1 + p + q)*G[0, q])/(p*(-1 + q)*q))*G[1 - q, p]^2 - 
     (16*(-1 + p + q)*G[1 - q, p]^3)/(3*p*q) + G[1, q]^2*((8*(-5 + 5*p + 2*q))/((-1 + p)*q) - 
       (16*G[0, p])/(-1 + p) + (32*G[0, q])/q - (4*G[1 - q, p])/q - 16*G[0, 1, p]) + 
     16*G[0, 1, p]^2 + (8*(1 + 3*p - 4*q)*G[0, 1, q])/((-1 + p)*(-1 + q)) + 
     G[0, 1, p]*((-8*(-3 + 3*p + 6*q - 11*p*q + 4*p^2*q - 3*q^2 + 4*p*q^2))/
        ((-1 + p)*p*(-1 + q)*q) + 32*G[0, 1, q]) + (8*(3 - 3*p - 3*q + 7*p*q)*G[0, 1 - q, p])/
      ((-1 + p)*p*q) + G[1, p]^2*((12*(-1 + p + 2*q))/(p*q) + (40*G[0, p])/p + 
       (4*(-6 + 6*p + 5*q)*G[0, q])/(p*q) - (4*(-10 + 10*p + 7*q)*G[1, q])/(p*q) + 8*G[1, q]^2 - 
       (4*(-6 + 6*p + 5*q)*G[1 - q, p])/(p*q) - 16*G[0, 1, p] - 16*G[0, 1, q] + 16*G[0, 1 - q, p] - 
       16*G[1, 1 - q, p]) - (8*(3 - 3*p - 3*q + 7*p*q)*G[1, 1 - q, p])/(p*(-1 + q)*q) + 
     G[1 - q, p]*((-8*(24 - 24*p - 4*Pi^2 + 3*p*Pi^2 - 24*q + 3*Pi^2*q))/(3*p*q) + 
       (8*(-3 + p + 2*p^2 + 3*q)*G[0, p])/((-1 + p)*p*q) + (4*(-2 + p + 2*q)*G[0, p]^2)/(p*q) + 
       ((8*(-3 + 3*p + q + 2*q^2))/(p*(-1 + q)*q) + (16*(-2 + p + q)*(-1 + p + q)*G[0, p])/
          ((-1 + p)*p*(-1 + q)*q))*G[0, q] + (4*(-2 + 2*p + q)*G[0, q]^2)/(p*q) + 
       (32*(-1 + p + q)*G[0, 1, p])/(p*q) - (16*(-1 + p)*G[0, 1, q])/(p*q) - 
       (16*(-3 + 2*p + 3*q)*G[0, 1 - q, p])/(p*q) + (16*(-3 + 3*p + 2*q)*G[1, 1 - q, p])/(p*q)) + 
     (8*(6 - 7*p + p^2 - 6*q + 3*p*q)*G[0, 0, 1, p])/((-1 + p)*p*q) - (24*G[0, 0, 1, q])/(-1 + q) - 
     (8*(-6 + p + 6*q)*G[0, 0, 1 - q, p])/(p*q) + (8*(6 - 17*p + 11*p^2 - 10*q + 13*p*q)*
       G[0, 1, 1, p])/((-1 + p)*p*q) + (24*G[0, 1, 1, q])/(-1 + q) - 
     (16*(-4 + 5*p + 5*q)*G[0, 1, 1 - q, p])/(p*q) - (16*(-4 + 5*p + 5*q)*G[0, 1 - q, 1, p])/
      (p*q) + (8*(-10 + 9*p + 10*q)*G[0, 1 - q, 1 - q, p])/(p*q) - 
     (16*(-8 + 8*p + 5*q)*G[1, 1, 1 - q, p])/(p*q) + 
     G[0, p]*(-4/(-1 + p) + (8*(-2 + p + p^2 + 2*q - p*q)*G[0, 1, p])/((-1 + p)*p*q) - 
       (8*(2 + p - 2*q)*G[0, 1 - q, p])/(p*q) - (16*G[1, 1 - q, p])/p + 16*G[0, 0, 1, p] - 
       16*G[0, 0, 1 - q, p] - 16*G[0, 1, 1 - q, p] - 32*G[0, 1 - q, 1, p] + 
       16*G[0, 1 - q, 1 - q, p] - 32*G[1, 1, 1 - q, p] - 16*G[1, 1 - q, 1 - q, p]) + 
     G[0, q]*(-4/(-1 + q) - (16*G[0, 1, p])/q + (8*G[0, 1, q])/(-1 + q) + (16*G[0, 1 - q, p])/q - 
       (8*(-2 + 2*p - q)*G[1, 1 - q, p])/(p*q) + 16*G[0, 0, 1, p] - 16*G[0, 0, 1 - q, p] + 
       32*G[0, 1, 1, p] - 32*G[0, 1, 1, q] - 16*G[0, 1, 1 - q, p] - 32*G[0, 1 - q, 1, p] + 
       16*G[0, 1 - q, 1 - q, p] - 32*G[1, 1, 1 - q, p] - 16*G[1, 1 - q, 1 - q, p]) - 
     (8*(-10 + 10*p + 9*q)*G[1, 1 - q, 1 - q, p])/(p*q) + 
     G[1, q]*((-4*(-3 + 3*q + 4*Pi^2*q))/(3*(-1 + q)*q) + (24*G[0, p])/(-1 + p) + 
       (16/(-1 + q) + (16*G[0, p])/(-1 + p))*G[0, q] + (20*G[0, q]^2)/(-1 + q) + 
       ((4*(3 - 10*p + 7*p^2 - 3*q + 11*p*q))/((-1 + p)*p*q) - (8*(-3 + 3*p + 4*q)*G[0, p])/
          ((-1 + p)*q) - (16*(-1 + p + q)*G[0, q])/(p*(-1 + q)*q))*G[1 - q, p] - 
       (8*(-1 + p + q)*G[1 - q, p]^2)/(p*q) - (16*G[0, 1, p])/q - (32*G[0, 1, q])/(-1 + q) + 
       (8*(2 + p - 2*q)*G[0, 1 - q, p])/(p*q) + (8*G[1, 1 - q, p])/p - 16*G[0, 0, 1, p] + 
       16*G[0, 0, 1 - q, p] - 32*G[0, 1, 1, p] - 16*G[0, 1, 1 - q, p] - 16*G[0, 1 - q, 1 - q, p] + 
       16*G[1, 1 - q, 1 - q, p]) + 
     G[1, p]*((4*(-48 + 96*p - 48*p^2 + 8*Pi^2 - 14*p*Pi^2 + 6*p^2*Pi^2 + 51*q - 51*p*q - 
          6*Pi^2*q + 2*p*Pi^2*q))/(3*(-1 + p)*p*q) - (4*(2 - 3*p + p^2 - 2*q - 3*p*q)*G[0, p]^2)/
        ((-1 + p)*p*q) - (4*(-2 + 2*p + q)*G[0, q]^2)/(p*q) + (4*(-8 + 8*p + 7*q)*G[1, q]^2)/
        (p*q) + ((4*(-3 + 3*p + 2*q + 5*p*q + q^2))/(p*(-1 + q)*q) + (16*(-1 + p + q)*G[0, p])/
          ((-1 + p)*p*q) - (8*(-4 + 4*p + 3*q)*G[0, q])/(p*q))*G[1 - q, p] + 
       (8*(-1 + p + q)*G[1 - q, p]^2)/(p*q) - (16*(-1 + 2*p)*(-1 + p + 2*q)*G[0, 1, p])/
        ((-1 + p)*p*q) + (48*(-1 + p)*G[0, 1, q])/(p*q) + (16*(-2 + 2*p + 3*q)*G[0, 1 - q, p])/
        (p*q) + (16*(-3 + 3*p + 2*q)*G[1, 1 - q, p])/(p*q) + 
       G[1, q]*((-4*(-9 + 9*p - q))/(p*q) - (16*(1 - p - 2*q + p*q)*G[0, p])/((-1 + p)*p*q) - 
         (16*(-3 + 3*p + q)*G[0, q])/(p*q) + (16*(-4 + 4*p + 3*q)*G[1 - q, p])/(p*q) + 
         16*G[0, 1, p] - 16*G[0, 1 - q, p] + 16*G[1, 1 - q, p]) + 
       G[0, p]*((-8*(-3 + p + 2*p^2 + 3*q - 2*p*q))/((-1 + p)*p*q) - 16*G[0, 1, p] + 
         16*G[0, 1 - q, p] + 16*G[1, 1 - q, p]) + G[0, q]*((8*(-3 + 3*p - 2*q))/(p*q) + 
         (16*(2 - 3*p + p^2 - q)*G[0, p])/((-1 + p)*p*q) - 16*G[0, 1, p] + 16*G[0, 1 - q, p] + 
         16*G[1, 1 - q, p]) + 16*G[0, 0, 1, p] - 16*G[0, 0, 1 - q, p] + 32*G[0, 1, 1, p] - 
       16*G[0, 1, 1 - q, p] - 32*G[0, 1 - q, 1, p] + 16*G[0, 1 - q, 1 - q, p] + 
       64*G[1, 1, 1 - q, p] + 16*G[1, 1 - q, 1 - q, p]) - 32*G[0, 0, 0, 1, p] + 
     32*G[0, 0, 0, 1 - q, p] - 32*G[0, 0, 1, 1, p] + 32*G[0, 0, 1, 1, q] + 
     32*G[0, 0, 1 - q, 1, p] - 32*G[0, 0, 1 - q, 1 - q, p] - 32*G[0, 1, 0, 1 - q, p] - 
     32*G[0, 1, 1, 1, p] - 32*G[0, 1, 1, 1, q] + 64*G[0, 1 - q, 1, 1, p] - 
     32*G[0, 1 - q, 1, 1 - q, p] - 32*G[0, 1 - q, 1 - q, 1, p] - 96*G[1, 1, 1, 1 - q, p] - 
     32*G[1, 1, 1 - q, 1 - q, p] + (4*(-2 + p + q)*(Pi^2 - 12*Zeta[3]))/((-1 + p)*(-1 + q)))|>;

erblTwoLoopChambers = {-2*((-4*CF*nf*(x/y + (5*x*(1 + (-x + y)^(-1)))/(3*y) + (x*(1 + (-x + y)^(-1))*Log[x/y])/y))/3 + 
   4*CF^2*(x/y - (Pi^2*x*(1 + (-x + y)^(-1)))/(3*y) + 
     ((-1 + x)*Log[1 - x]*(1 + Log[1 - x] - 2*Log[x]))/(2*y) - 
     (x*Log[x]*(1 - 2*Log[1 - x] + Log[x]))/(2*(1 - y)) + 
     (2*(1 - x)*(1 + (x - y)^(-1))*Log[1 - x]*Log[1 - y])/(1 - y) - 
     (((1 - x)*(1 + (x - y)^(-1)))/(1 - y) - (x*(1 + (-x + y)^(-1)))/y)*Log[1 - y]^2 - 
     (-1/2*x/(1 - y) + (3*x*(1 + (-x + y)^(-1)))/(2*y))*Log[x/y] - 
     (-(((1 - x)*(1 + (x - y)^(-1)))/(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*Log[1 - x/y]*Log[x/y] + 
     (x/(2*(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*Log[x/y]^2 - 
     (2*(1 - x)*(1 + (x - y)^(-1))*Log[1 - x]*Log[y])/(1 - y) - 
     2*(((1 - x)*(1 + (x - y)^(-1)))/(1 - y) - (x*(1 + (-x + y)^(-1)))/y)*
      PolyLog[2, 1 - (1 - x)/(1 - y)] + (2*x*(1 + (-x + y)^(-1))*PolyLog[2, 1 - y])/y - 
     (2*(1 - x)*(1 + (x - y)^(-1))*PolyLog[2, y])/(1 - y)) + 
   2*CA*CF*((17*x)/(3*y) + (67*x*(1 + (-x + y)^(-1)))/(9*y) - 
     (2*(1 - x)*(1 + (x - y)^(-1))*Log[1 - x]*Log[1 - y])/(1 - y) + 
     (((1 - x)*(1 + (x - y)^(-1)))/(1 - y) - (x*(1 + (-x + y)^(-1)))/y)*Log[1 - y]^2 + 
     (11*x*(1 + (-x + y)^(-1))*Log[x/y])/(3*y) + (2*(1 - x)*(1 + (x - y)^(-1))*Log[1 - x]*Log[y])/
      (1 - y) + 2*(((1 - x)*(1 + (x - y)^(-1)))/(1 - y) - (x*(1 + (-x + y)^(-1)))/y)*
      PolyLog[2, 1 - (1 - x)/(1 - y)] - (2*x*(1 + (-x + y)^(-1))*PolyLog[2, 1 - y])/y + 
     (2*(1 - x)*(1 + (x - y)^(-1))*PolyLog[2, y])/(1 - y))), 
 -2*((-4*CF*nf*(x/y + (5*x*(1 + (-x + y)^(-1)))/(3*y) + (x*(1 + (-x + y)^(-1))*Log[x/y])/y))/3 + 
   4*CF^2*(x/y - (Pi^2*x*(1 + (-x + y)^(-1)))/(3*y) - 
     ((1 - x)*Log[1 - x]*(1 + Log[1 - x] - 2*Log[x]))/(2*y) - 
     (x*Log[x]*(1 - 2*Log[1 - x] + Log[x]))/(2*(1 - y)) - 
     (-1/2*x/(1 - y) + (3*x*(1 + (-x + y)^(-1)))/(2*y))*Log[x/y] - 
     (-(((1 - x)*(1 - (-x + y)^(-1)))/(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*Log[1 - x/y]*Log[x/y] + 
     (x/(2*(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*Log[x/y]^2 - 
     (2*(1 - x)*(1 - (-x + y)^(-1))*Log[1 - x]*Log[y])/(1 - y) + 
     (2*x*(1 + (-x + y)^(-1))*Log[x]*Log[y])/y - (-(((1 - x)*(1 - (-x + y)^(-1)))/(1 - y)) + 
       (x*(1 + (-x + y)^(-1)))/y)*Log[y]^2 - (2*(1 - x)*(1 - (-x + y)^(-1))*PolyLog[2, 1 - x])/
      (1 - y) + (2*x*(1 + (-x + y)^(-1))*PolyLog[2, x])/y - 
     2*(-(((1 - x)*(1 - (-x + y)^(-1)))/(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*
      PolyLog[2, 1 - x/y]) + 2*CA*CF*((17*x)/(3*y) + (67*x*(1 + (-x + y)^(-1)))/(9*y) + 
     (11*x*(1 + (-x + y)^(-1))*Log[x/y])/(3*y) + (2*(1 - x)*(1 - (-x + y)^(-1))*Log[1 - x]*Log[y])/
      (1 - y) - (2*x*(1 + (-x + y)^(-1))*Log[x]*Log[y])/y + 
     (-(((1 - x)*(1 - (-x + y)^(-1)))/(1 - y)) + (x*(1 + (-x + y)^(-1)))/y)*Log[y]^2 + 
     (2*(1 - x)*(1 - (-x + y)^(-1))*PolyLog[2, 1 - x])/(1 - y) - 
     (2*x*(1 + (-x + y)^(-1))*PolyLog[2, x])/y + 2*(-(((1 - x)*(1 - (-x + y)^(-1)))/(1 - y)) + 
       (x*(1 + (-x + y)^(-1)))/y)*PolyLog[2, 1 - x/y]))};

erblA = -2*(CF*nf^2*((8*((x - y)^(-1) + y^(-1) + (4*x)/y))/27 + (8*x*(-5 + 8*x - 8*y)*G[0, x])/
     (27*(x - y)*y) + (4*x*(-1 + x - y)*G[0, x]^2)/(9*(x - y)*y) - 
    (8*x*(-5 + 8*x - 8*y)*G[0, y])/(27*(x - y)*y) - (8*x*(-1 + x - y)*G[0, x]*G[0, y])/
     (9*(x - y)*y) + (4*x*(-1 + x - y)*G[0, y]^2)/(9*(x - y)*y)) + 
  CF^2*nf*((165/(x - y) - (48*x)/(-1 + y) + 165/y - (253*x)/y)/9 - (16*Pi^2*x)/(27*(-1 + y)) + 
    (2*x*(-15 + 11*x - 11*y)*G[0, x])/(9*(x - y)*y) - (4*Pi^2*(-1 + x)*x*G[0, x])/
     (9*(x - y)*(-1 + y)*y) + (8*((x - y)^(-1) + y^(-1) - (2*x)/y)*G[0, x]^2)/3 - 
    (2*x*(-1 + x - y)*G[0, x]^3)/((x - y)*y) + (2*(15/(x - y) + (3*x)/(-1 + y) + 15/y - (11*x)/y)*
      G[0, y])/9 - (4*Pi^2*x*(-1 + x - y)*G[0, y])/(9*(x - y)*y) - 
    (4*(4/(x - y) + (5*x)/(-1 + y) + 4/y - (8*x)/y)*G[0, x]*G[0, y])/3 + 
    (-6/(x - y) - (2*x)/(-1 + y) - 6/y + (6*x)/y)*G[0, x]^2*G[0, y] + 
    (2*(4/(x - y) + (5*x)/(-1 + y) + 4/y - (8*x)/y)*G[0, y]^2)/3 + 
    (6/(x - y) + (2*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]*G[0, y]^2 - 
    (2*(3/(x - y) + x/(-1 + y) + 3/y - (3*x)/y)*G[0, y]^3)/3 + 
    (10*Pi^2*((x - y)^(-1) + x/(-1 + y))*G[1, x])/9 + (2*(-1 + x)*(-1 + 5*y)*G[1, x])/
     (3*(-1 + y)*y) + (8*(6 - 9*x - 9*y + 22*x*y)*G[0, x]*G[1, x])/(9*(-1 + y)*y) + 
    (2*(3 - 3*x - 3*y + 7*x*y)*G[0, x]^2*G[1, x])/(3*(-1 + y)*y) + 
    (4*(-1 + x)*(8*x - 38*y - 47*x*y + 47*y^2)*G[0, y]*G[1, x])/(9*(-1 + y)*y*(-x + y)) + 
    (4*(3/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[0, y]*G[1, x])/3 - 
    (2*((x - y)^(-1) + x/(-1 + y) - y^(-1) + x/y)*G[0, y]^2*G[1, x])/3 - 
    (10*(-1 + x)*G[1, x]^2)/(3*y) + (4*(-1 + x)*x*G[0, x]*G[1, x]^2)/(3*(x - y)*(-1 + y)*y) + 
    (2*(3/(x - y) + (3*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, y]*G[1, x]^2)/3 - 
    (2*(-1 + x)*G[1, x]^3)/(3*y) - (2*Pi^2*(5/(x - y) - x/(-1 + y) + 5/y - (5*x)/y)*G[1, y])/9 + 
    (8*x*G[1, y])/(3*y) - (4*(30/(x - y) - (8*x)/(-1 + y) + 30/y - (39*x)/y)*G[0, y]*G[1, y])/9 - 
    (4*(3/(x - y) - (2*x)/(-1 + y) + 3/y - (3*x)/y)*G[0, x]*G[0, y]*G[1, y])/3 + 
    (2*((x - y)^(-1) - (2*x)/(-1 + y) + y^(-1) - x/y)*G[0, y]^2*G[1, y])/3 - 
    (16*(-1 + x)*(-10 - 13*x + 13*y)*G[1, x]*G[1, y])/(9*(-1 + y)*(-x + y)) - 
    (16*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[1, x]*G[1, y])/3 - 
    (4*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[1, x]*G[1, y])/3 - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[1, x]^2*G[1, y])/3 + 
    (2*(5/(x - y) - x/(-1 + y) + 5/y - (5*x)/y)*G[0, y]*G[1, y]^2)/3 + 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[0, x]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]^2*G[y, x])/3 - 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[0, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[0, y]*G[y, x])/3 - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]^2*G[y, x])/3 + 
    (16*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, x]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, x]*G[y, x])/3 + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[1, x]*G[y, x])/3 - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, x]^2*G[y, x])/3 - 
    (16*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, y]*G[y, x])/3 - 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[1, y]*G[y, x])/3 + 
    (4*(10/(x - y) + 2/y - (5*x)/y)*G[0, 1, x])/9 - 
    (4*((x - y)^(-1) + (2*x)/(-1 + y))*G[0, x]*G[0, 1, x])/3 - 
    (4*(4/(x - y) + (3*x)/(-1 + y))*G[0, y]*G[0, 1, x])/3 + (8*(-1 + x)*G[1, x]*G[0, 1, x])/(3*y) + 
    (16*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[0, 1, x])/3 + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1, x])/3 + 
    (4*(70/(x - y) - (8*x)/(-1 + y) + 70/y - (91*x)/y)*G[0, 1, y])/9 + 
    (4*(7/(x - y) - (2*x)/(-1 + y) + 7/y - (7*x)/y)*G[0, x]*G[0, 1, y])/3 - 
    (8*((x - y)^(-1) - x/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[0, 1, y])/3 + 
    (20*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1, y])/3 - 
    (4*(5/(x - y) - x/(-1 + y) + 5/y - (5*x)/y)*G[1, y]*G[0, 1, y])/3 + 
    (16*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1 - y, x])/3 - 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1 - y, x])/3 + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[0, y, x])/3 - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[0, y, x])/3 - 
    (16*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[0, y, x])/3 - 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[1, 1 - y, x])/3 - 
    (16*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (8*(3/(x - y) + x/(-1 + y) + 2/y - (2*x)/y)*G[0, x]*G[1, y, x])/3 - 
    (8*(3/(x - y) + x/(-1 + y) + 2/y - (2*x)/y)*G[0, y]*G[1, y, x])/3 - 
    (16*x*(-1 + x - y)*G[1, x]*G[1, y, x])/(3*(x - y)*y) + 
    (16*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[1, y, x])/3 + 
    (4*((x - y)^(-1) + 2/y - (2*x)/y)*G[0, 0, 1, x])/3 - 
    (4*(5/(x - y) + (2*x)/(-1 + y) + 5/y - (5*x)/y)*G[0, 0, 1, y])/3 - 
    (4*((x - y)^(-1) - y^(-1) + x/y)*G[0, 1, 1, x])/3 + 
    (4*(5/(x - y) - x/(-1 + y) + 5/y - (5*x)/y)*G[0, 1, 1, y])/3 - 
    (16*(x/(-1 + y) - y^(-1) + x/y)*G[0, 1, 1 - y, x])/3 - 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, 1, y, x])/3 - 
    (16*((x - y)^(-1) + x/(-1 + y))*G[0, 1 - y, 1, x])/3 + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, 1 - y, y, x])/3 + 
    (16*x*(-1 + x - y)*G[0, y, 1, x])/(3*(x - y)*y) + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y, 1 - y, x])/3 + 
    (16*(x/(-1 + y) - y^(-1) + x/y)*G[1, 1, y, x])/3 + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, 1 - y, y, x])/3 + 
    (16*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, y, 1 - y, x])/3 - 
    (4*(12/(x - y) + x/(-1 + y) + 12/y - (12*x)/y)*Zeta[3])/3) + 
  CA*CF*nf*((2*(209/(x - y) + (36*x)/(-1 + y) + 209/y - (771*x)/y))/27 + 
    (4*Pi^2*x*(-10 + 13*x - 13*y))/(27*(x - y)*y) - (4*x*(-167 + 251*x - 251*y)*G[0, x])/
     (27*(x - y)*y) + (4*Pi^2*x*(-1 + x - y)*G[0, x])/(9*(x - y)*y) - 
    (44*x*(-1 + x - y)*G[0, x]^2)/(9*(x - y)*y) - 
    (4*(167/(x - y) - (9*x)/(-1 + y) + 167/y - (251*x)/y)*G[0, y])/27 - 
    (4*Pi^2*x*(-1 + x - y)*G[0, y])/(9*(x - y)*y) + (88*x*(-1 + x - y)*G[0, x]*G[0, y])/
     (9*(x - y)*y) - (44*x*(-1 + x - y)*G[0, y]^2)/(9*(x - y)*y) - 
    (4*Pi^2*((x - y)^(-1) + x/(-1 + y))*G[1, x])/9 - (4*(-1 + x)*G[1, x])/(3*(-1 + y)*y) - 
    (8*(-1 + x)*(-10 - 13*x + 13*y)*G[0, y]*G[1, x])/(9*(-1 + y)*(-x + y)) - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[0, y]*G[1, x])/3 + (2/(x - y) + (2*x)/(-1 + y))*
     G[0, y]^2*G[1, x] - (4*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[1, x]^2)/3 - 
    (4*x*G[1, y])/(3*y) - (4*Pi^2*x*(-1 + x - y)*G[1, y])/(9*(x - y)*y) - 
    (8*x*(-10 + 13*x - 13*y)*G[0, y]*G[1, y])/(9*(x - y)*y) - 
    (8*x*(-1 + x - y)*G[0, x]*G[0, y]*G[1, y])/(3*(x - y)*y) + (2*x*(-1 + x - y)*G[0, y]^2*G[1, y])/
     ((x - y)*y) + (8*(-1 + x)*(-10 - 13*x + 13*y)*G[1, x]*G[1, y])/(9*(-1 + y)*(-x + y)) + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[1, x]*G[1, y])/3 - 
    (4*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[1, x]*G[1, y])/3 + 
    (4*((x - y)^(-1) + x/(-1 + y))*G[1, x]^2*G[1, y])/3 + (4*x*(-1 + x - y)*G[0, y]*G[1, y]^2)/
     (3*(x - y)*y) - (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, x]*G[y, x])/
     (9*(-1 + y)*y*(-x + y)) + (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, x]*G[y, x])/
     3 + (-8/(x - y) - (4*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]*G[1, x]*G[y, x] + 
    (4*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, x]^2*G[y, x])/3 + 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, y]*G[y, x])/3 + 
    (8/(x - y) + (4*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y]*G[1, y]*G[y, x] + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[0, 1, x])/3 - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[0, 1, x])/3 - 
    (4*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1, x])/3 + 
    (16*x*(-10 + 13*x - 13*y)*G[0, 1, y])/(9*(x - y)*y) + (16*x*(-1 + x - y)*G[0, x]*G[0, 1, y])/
     (3*(x - y)*y) - (16*x*(-1 + x - y)*G[0, y]*G[0, 1, y])/(3*(x - y)*y) - 
    (4*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1, y])/3 - (8*x*(-1 + x - y)*G[1, y]*G[0, 1, y])/
     (3*(x - y)*y) - (4*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1, y])/3 - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1 - y, x])/3 + 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1 - y, x])/3 - 
    (4*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, y, x])/3 + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[0, y, x])/3 + 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[1, 1 - y, x])/3 + 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, y, x])/3 + 
    (8/(x - y) + (4*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y]*G[1, y, x] + 
    (8*x*(-1 + x - y)*G[1, x]*G[1, y, x])/(3*(x - y)*y) - 
    (8*((x - y)^(-1) + x/(-1 + y))*G[1, y]*G[1, y, x])/3 + (4*x*(-1 + x - y)*G[0, 0, 1, y])/
     (3*(x - y)*y) + (8*x*(-1 + x - y)*G[0, 1, 1, y])/(3*(x - y)*y) + 
    (8*(x/(-1 + y) - y^(-1) + x/y)*G[0, 1, 1 - y, x])/3 + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, 1, y, x])/3 + 
    (8*((x - y)^(-1) + x/(-1 + y))*G[0, 1 - y, 1, x])/3 - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, 1 - y, y, x])/3 - 
    (4*x*(-1 + x - y)*G[0, y, 1, x])/(3*(x - y)*y) - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y, 1 - y, x])/3 - 
    (8*(x/(-1 + y) - y^(-1) + x/y)*G[1, 1, y, x])/3 - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, 1 - y, y, x])/3 - 
    (8*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, y, 1 - y, x])/3 - 
    (56*x*(-1 + x - y)*Zeta[3])/(3*(x - y)*y)) + 
  CF^3*((31*Pi^4*x)/(30*(-1 + y)) - (4*x*(-39 + y))/((-1 + y)*y) - 
    (Pi^2*x*(1 + 3*y))/(3*(-1 + y)*y) - (2*Pi^2*(3/(x - y) + (3*x)/(-1 + y) + 3/y - x/y)*G[0, x])/
     3 - (3*x*(-1 + 11*x - 11*y)*G[0, x])/((x - y)*y) + (x*(-25 + 42*x - 42*y)*G[0, x]^2)/
     ((x - y)*y) - (4*Pi^2*x*(-1 + x - y)*G[0, x]^2)/(3*(x - y)*y) - 
    (x*(-9 + 7*x - 7*y)*G[0, x]^3)/((x - y)*y) + (2*x*(-1 + x - y)*G[0, x]^4)/((x - y)*y) + 
    (2*Pi^2*(3/(x - y) - (7*x)/(-1 + y) + 3/y - x/y)*G[0, y])/3 + 
    (-3/(x - y) + (65*x)/(-1 + y) - 3/y + (101*x)/y)*G[0, y] + 
    (50/(x - y) + (44*x)/(-1 + y) + 50/y - (76*x)/y)*G[0, x]*G[0, y] - 
    (4*Pi^2*(2/(x - y) + x/(-1 + y) + 2/y - (2*x)/y)*G[0, x]*G[0, y])/3 + 
    (-27/(x - y) - (4*x)/(-1 + y) - 27/y + (21*x)/y)*G[0, x]^2*G[0, y] + 
    (8/(x - y) + (4*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]^3*G[0, y] - 
    (x*(-25 + 38*x - 13*y)*G[0, y]^2)/((x - y)*(-1 + y)*y) - 
    (2*Pi^2*x*(2 - 2*x + x*y - y^2)*G[0, y]^2)/(3*(x - y)*(-1 + y)*y) + 
    (27/(x - y) + (4*x)/(-1 + y) + 27/y - (21*x)/y)*G[0, x]*G[0, y]^2 + 
    (-12/(x - y) - (6*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]^2*G[0, y]^2 + 
    ((-27/(x - y) - (4*x)/(-1 + y) - 27/y + (21*x)/y)*G[0, y]^3)/3 + 
    (8/(x - y) + (4*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[0, y]^3 + 
    (-2/(x - y) - x/(-1 + y) - 2/y + (2*x)/y)*G[0, y]^4 + 
    (Pi^2*(27/(x - y) - 16/(-1 + y) + (43*x)/(-1 + y) - (2*x)/y)*G[1, x])/3 + 
    ((-1 + x)*(65*x - 89*y - 5*x*y + 5*y^2)*G[1, x])/((-1 + y)*y*(-x + y)) + 
    (4*Pi^2*((x - y)^(-1) + (4*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, x]*G[1, x])/3 - 
    (2*(13 - 15*x - 24*y + 27*x*y)*G[0, x]*G[1, x])/((-1 + y)*y) + 
    ((9 - 13*x - y + 17*x*y)*G[0, x]^2*G[1, x])/((-1 + y)*y) + ((-6*x)/(-1 + y) + 4/y - (4*x)/y)*
     G[0, x]^3*G[1, x] + (2*Pi^2*(14/(x - y) + (9*x)/(-1 + y) + 3/y - (3*x)/y)*G[0, y]*G[1, x])/3 - 
    (8*(-1 + x)*(-x - 2*y - 7*x*y + 7*y^2)*G[0, y]*G[1, x])/((-1 + y)*y*(-x + y)) + 
    (18/(x - y) + 12/(-1 + y) - (10*x)/(-1 + y) + 14/y - (18*x)/y)*G[0, x]*G[0, y]*G[1, x] + 
    (-16/(x - y) - (10*x)/(-1 + y) - 6/y + (6*x)/y)*G[0, x]^2*G[0, y]*G[1, x] + 
    (-15/(x - y) - 12/(-1 + y) - (3*x)/(-1 + y) - y^(-1) + (3*x)/y)*G[0, y]^2*G[1, x] + 
    (8/(x - y) + (6*x)/(-1 + y))*G[0, x]*G[0, y]^2*G[1, x] - 
    (2*(2/(x - y) + (2*x)/(-1 + y) - 3/y + (3*x)/y)*G[0, y]^3*G[1, x])/3 - 
    (2*Pi^2*(3/(x - y) + (7*x)/(-1 + y) - 3/y + (3*x)/y)*G[1, x]^2)/3 + 
    (2*(-1 + x)*(-11 + 9*y)*G[1, x]^2)/((-1 + y)*y) + 
    (6/(x - y) + 10/(-1 + y) - (4*x)/(-1 + y) + 14/y - (12*x)/y)*G[0, x]*G[1, x]^2 + 
    ((4*x)/(-1 + y) - 10/y + (10*x)/y)*G[0, x]^2*G[1, x]^2 + 
    ((-1 + x)*(6*x - 15*y - 7*x*y + 7*y^2)*G[0, y]*G[1, x]^2)/((-1 + y)*y*(-x + y)) + 
    (24/(x - y) + (28*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[0, y]*G[1, x]^2 + 
    (-4/(x - y) - (6*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]^2*G[1, x]^2 - 
    (4*(-1 + x)*G[1, x]^3)/(3*y) + (4*((x - y)^(-1) + x/(-1 + y) + 3/y - (3*x)/y)*G[0, x]*
      G[1, x]^3)/3 - (16*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[1, x]^3)/3 + 
    ((-1 + x)*G[1, x]^4)/y + Pi^2*(-9/(x - y) + x/(-1 + y) - 9/y + (9*x)/y)*G[1, y] - 
    (8*x*(3 + 16*x - 16*y)*G[1, y])/((x - y)*y) - (16*x*G[0, x]*G[1, y])/y + 
    (4*Pi^2*x*(-1 + x - y)*G[0, x]*G[1, y])/(3*(x - y)*y) + 
    (24/(x - y) + (40*x)/(-1 + y) + 24/y - (64*x)/y)*G[0, y]*G[1, y] - 
    (2*Pi^2*(14/(x - y) + (3*x)/(-1 + y) + 14/y - (14*x)/y)*G[0, y]*G[1, y])/3 + 
    (-18/(x - y) + (12*x)/(-1 + y) - 18/y + (2*x)/y)*G[0, x]*G[0, y]*G[1, y] - 
    (16*x*(-1 + x - y)*G[0, x]^2*G[0, y]*G[1, y])/((x - y)*y) + 
    (15/(x - y) - (4*x)/(-1 + y) + 15/y - x/y)*G[0, y]^2*G[1, y] + 
    (-8/(x - y) + (4*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[0, y]^2*G[1, y] + 
    (2*(2/(x - y) - (3*x)/(-1 + y) + 2/y - (2*x)/y)*G[0, y]^3*G[1, y])/3 - 
    (2*Pi^2*(26/(x - y) + (21*x)/(-1 + y))*G[1, x]*G[1, y])/3 + 
    (16*(-1 + x)*(-1 + 3*y)*G[1, x]*G[1, y])/((-1 + y)*y) - 
    (8*(-1 + x)*(-3 - x + y)*G[0, x]*G[1, x]*G[1, y])/((-1 + y)*(-x + y)) + 
    (12/(x - y) + (12*x)/(-1 + y))*G[0, x]^2*G[1, x]*G[1, y] + 
    (-6/(x - y) + 24/(-1 + y) - (30*x)/(-1 + y) - 6/y + (2*x)/y)*G[0, y]*G[1, x]*G[1, y] + 
    (12*x*G[0, x]*G[0, y]*G[1, x]*G[1, y])/(-1 + y) + 
    (-4/(x - y) - (4*x)/(-1 + y) - 14/y + (14*x)/y)*G[0, y]^2*G[1, x]*G[1, y] - 
    (4*(-1 + x)*(-3 - x + y)*G[1, x]^2*G[1, y])/((-1 + y)*(-x + y)) + 
    (-16/(x - y) - (20*x)/(-1 + y))*G[0, x]*G[1, x]^2*G[1, y] + 
    (16/(x - y) + (20*x)/(-1 + y) + 14/y - (14*x)/y)*G[0, y]*G[1, x]^2*G[1, y] + 
    (4/(x - y) + (4*x)/(-1 + y))*G[1, x]^3*G[1, y] + (8*x*G[1, y]^2)/y - 
    (10*Pi^2*x*(-1 + x - y)*G[1, y]^2)/(3*(x - y)*y) + 
    (15/(x - y) - (3*x)/(-1 + y) + 15/y - (15*x)/y)*G[0, y]*G[1, y]^2 + 
    (8*x*(-1 + x - y)*G[0, x]*G[0, y]*G[1, y]^2)/((x - y)*y) + 
    (6/(x - y) - (3*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, y]^2*G[1, y]^2 - 
    (8*(-1 + x)*G[1, x]*G[1, y]^2)/(-1 + y) + (-12/(x - y) - (12*x)/(-1 + y))*G[0, x]*G[1, x]*
     G[1, y]^2 + (4/(x - y) - (2*x)/(-1 + y))*G[0, y]*G[1, x]*G[1, y]^2 + 
    (2*x*G[1, x]^2*G[1, y]^2)/(-1 + y) + (32*x*(-1 + x - y)*G[0, y]*G[1, y]^3)/(3*(x - y)*y) + 
    (4/(x - y) + (4*x)/(-1 + y))*G[1, x]*G[1, y]^3 + (16*(-1 + x + y)*G[0, y]*G[1 - y, x])/
     ((-1 + y)*y) - (16*(-1 + x + y)*G[1, x]*G[1 - y, x])/((-1 + y)*y) + 
    (68*(-x + y)*G[y, x])/((-1 + y)*y) - (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*
      G[y, x])/3 - (2*(-1 - 12*x + 12*y)*G[0, x]*G[y, x])/((-1 + y)*y) + 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, x]^2*G[y, x])/((-1 + y)*y*(-x + y)) + 
    (12/(x - y) + (6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]^3*G[y, x] + 
    (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[y, x])/3 + 
    (2*(-1 - 12*x + 12*y)*G[0, y]*G[y, x])/((-1 + y)*y) - 
    (8*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, x]*G[0, y]*G[y, x])/((-1 + y)*y*(-x + y)) + 
    (-36/(x - y) - (18*x)/(-1 + y) - 18/y + (18*x)/y)*G[0, x]^2*G[0, y]*G[y, x] + 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, y]^2*G[y, x])/((-1 + y)*y*(-x + y)) + 
    (36/(x - y) + (18*x)/(-1 + y) + 18/y - (18*x)/y)*G[0, x]*G[0, y]^2*G[y, x] + 
    (-12/(x - y) - (6*x)/(-1 + y) - 6/y + (6*x)/y)*G[0, y]^3*G[y, x] + 
    Pi^2*(-28/(x - y) - (14*x)/(-1 + y) - 14/y + (14*x)/y)*G[1, x]*G[y, x] + 
    (32*(x - y)*G[1, x]*G[y, x])/((-1 + y)*y) + (8*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, x]*G[1, x]*
      G[y, x])/((-1 + y)*y*(-x + y)) + (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, x]^2*
     G[1, x]*G[y, x] + (48/(x - y) + 8/(-1 + y) + (16*x)/(-1 + y) + 24/y - (16*x)/y)*G[0, y]*
     G[1, x]*G[y, x] + (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, x]*G[0, y]*G[1, x]*
     G[y, x] + (4/(x - y) + (2*x)/(-1 + y) + 2/y - (2*x)/y)*G[0, y]^2*G[1, x]*G[y, x] + 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[1, x]^2*G[y, x])/((-1 + y)*y*(-x + y)) + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[1, x]^2*G[y, x] + 
    (12/(x - y) + (6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, y]*G[1, x]^2*G[y, x] + 
    (8/(x - y) + (4*x)/(-1 + y) + 4/y - (4*x)/y)*G[1, x]^3*G[y, x] + 
    Pi^2*(28/(x - y) + (14*x)/(-1 + y) + 14/y - (14*x)/y)*G[1, y]*G[y, x] - 
    (32*(x - y)*G[1, y]*G[y, x])/((-1 + y)*y) - (8*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, x]*G[1, y]*
      G[y, x])/((-1 + y)*y*(-x + y)) + (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]^2*
     G[1, y]*G[y, x] + (-48/(x - y) - 8/(-1 + y) - (16*x)/(-1 + y) - 24/y + (16*x)/y)*G[0, y]*
     G[1, y]*G[y, x] + (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]*G[0, y]*G[1, y]*
     G[y, x] + (-4/(x - y) - (2*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, y]^2*G[1, y]*G[y, x] + 
    (16*(-x + y)*G[1, x]*G[1, y]*G[y, x])/((-1 + y)*y) + 
    (-80/(x - y) - (40*x)/(-1 + y) - 40/y + (40*x)/y)*G[0, x]*G[1, x]*G[1, y]*G[y, x] + 
    (-120/(x - y) - (60*x)/(-1 + y) - 60/y + (60*x)/y)*G[0, y]*G[1, x]*G[1, y]*G[y, x] + 
    (-40/(x - y) - (20*x)/(-1 + y) - 20/y + (20*x)/y)*G[1, x]^2*G[1, y]*G[y, x] - 
    (8*(-x + y)*G[1, y]^2*G[y, x])/((-1 + y)*y) + (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*
     G[0, x]*G[1, y]^2*G[y, x] + (52/(x - y) + (26*x)/(-1 + y) + 26/y - (26*x)/y)*G[0, y]*G[1, y]^2*
     G[y, x] + (152/(x - y) + (76*x)/(-1 + y) + 76/y - (76*x)/y)*G[1, x]*G[1, y]^2*G[y, x] + 
    (-8/(x - y) - (4*x)/(-1 + y) - 4/y + (4*x)/y)*G[1, y]^3*G[y, x] + 
    (4*(-x + y)*G[y, x]^2)/((-1 + y)*y) + (-8/(x - y) - (4*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, x]^2*
     G[y, x]^2 + (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[0, y]*G[y, x]^2 + 
    (-8/(x - y) - (4*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]^2*G[y, x]^2 + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, x]*G[1, x]*G[y, x]^2 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]*G[1, x]*G[y, x]^2 + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]^2*G[y, x]^2 + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, x]*G[1, y]*G[y, x]^2 + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]*G[1, y]*G[y, x]^2 + 
    (256/(x - y) + (128*x)/(-1 + y) + 128/y - (128*x)/y)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, y]^2*G[y, x]^2 + 
    (24/(x - y) - 18/(-1 + y) + (18*x)/(-1 + y) - (26*x)/y)*G[0, 1, x] + 
    (2*Pi^2*(16/(x - y) + (6*x)/(-1 + y) + 15/y - (15*x)/y)*G[0, 1, x])/3 + 
    (-6/(x - y) - 12/(-1 + y) + (12*x)/(-1 + y) - 4/y + (12*x)/y)*G[0, x]*G[0, 1, x] + 
    (4/(x - y) - (4*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]^2*G[0, 1, x] + 
    (-8/(-1 + y) + 20/y - (28*x)/y)*G[0, y]*G[0, 1, x] + 
    (-32/(x - y) - (8*x)/(-1 + y) - 44/y + (44*x)/y)*G[0, x]*G[0, y]*G[0, 1, x] + 
    (8/(x - y) + (12*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, y]^2*G[0, 1, x] + 
    (2*(19 - 13*x - 39*y + 33*x*y)*G[1, x]*G[0, 1, x])/((-1 + y)*y) + 
    (-8/(x - y) + (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]*G[1, x]*G[0, 1, x] - 
    (8*x*G[0, y]*G[1, x]*G[0, 1, x])/(-1 + y) + (-8/(x - y) - (20*x)/(-1 + y) + 10/y - (10*x)/y)*
     G[1, x]^2*G[0, 1, x] + (16/(-1 + y) - 24/y + (40*x)/y)*G[1, y]*G[0, 1, x] + 
    (32/(x - y) + (8*x)/(-1 + y) + 40/y - (40*x)/y)*G[0, x]*G[1, y]*G[0, 1, x] + 
    (-16/(x - y) - (36*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y]*G[1, y]*G[0, 1, x] + 
    ((8*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, x]*G[1, y]*G[0, 1, x] + 
    (-40/(x - y) - (4*x)/(-1 + y) - 44/y + (44*x)/y)*G[1, y]^2*G[0, 1, x] + 
    (48/(x - y) + 8/(-1 + y) + (16*x)/(-1 + y) + 24/y - (16*x)/y)*G[y, x]*G[0, 1, x] + 
    (40/(x - y) + (20*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, x]*G[y, x]*G[0, 1, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (-112/(x - y) - (56*x)/(-1 + y) - 56/y + (56*x)/y)*G[y, x]^2*G[0, 1, x] + 
    ((16*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, 1, x]^2 + 
    (8*Pi^2*(8/(x - y) + x/(-1 + y) + 8/y - (8*x)/y)*G[0, 1, y])/3 + 
    (-24/(x - y) - (24*x)/(-1 + y) - 24/y + (96*x)/y)*G[0, 1, y] + 
    (42/(x - y) - (12*x)/(-1 + y) + 42/y - (10*x)/y)*G[0, x]*G[0, 1, y] + 
    (28*x*(-1 + x - y)*G[0, x]^2*G[0, 1, y])/((x - y)*y) + 
    (-36/(x - y) + (18*x)/(-1 + y) - 36/y - (4*x)/y)*G[0, y]*G[0, 1, y] - 
    (28*x*G[0, x]*G[0, y]*G[0, 1, y])/(-1 + y) + (-4/(x - y) + (24*x)/(-1 + y) - 4/y + (4*x)/y)*
     G[0, y]^2*G[0, 1, y] + (54/(x - y) - 40/(-1 + y) + (94*x)/(-1 + y) + 14/y - (10*x)/y)*G[1, x]*
     G[0, 1, y] - (28*x*G[0, x]*G[1, x]*G[0, 1, y])/(-1 + y) + 
    (-16/(x - y) - (4*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (-28/(x - y) - (36*x)/(-1 + y) - 26/y + (26*x)/y)*G[1, x]^2*G[0, 1, y] + 
    (-54/(x - y) + (6*x)/(-1 + y) - 54/y + (70*x)/y)*G[1, y]*G[0, 1, y] + 
    (8*x*(-1 + x - y)*G[0, x]*G[1, y]*G[0, 1, y])/((x - y)*y) + (24*x*G[0, y]*G[1, y]*G[0, 1, y])/
     (-1 + y) + (-72/(x - y) - (52*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]*G[1, y]*G[0, 1, y] - 
    (44*x*(-1 + x - y)*G[1, y]^2*G[0, 1, y])/((x - y)*y) - (8*(-x + y)*G[y, x]*G[0, 1, y])/
     ((-1 + y)*y) + (104/(x - y) + (52*x)/(-1 + y) + 52/y - (52*x)/y)*G[0, x]*G[y, x]*G[0, 1, y] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (40/(x - y) + (20*x)/(-1 + y) + 20/y - (20*x)/y)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (8/(x - y) + (4*x)/(-1 + y) + 4/y - (4*x)/y)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (-80/(x - y) - (40*x)/(-1 + y) - 40/y + (40*x)/y)*G[y, x]^2*G[0, 1, y] + 
    (96/(x - y) + (60*x)/(-1 + y) + 104/y - (104*x)/y)*G[0, 1, x]*G[0, 1, y] + 
    (16*x*G[0, 1, y]^2)/(-1 + y) + (16*x*G[0, y]*G[0, 1 - y, x])/y + 
    (24/(x - y) + (24*x)/(-1 + y))*G[1, x]*G[0, 1 - y, x] + (16/(x - y) + (16*x)/(-1 + y))*G[0, x]*
     G[1, x]*G[0, 1 - y, x] - (16*(-1 + x)*x*G[0, y]*G[1, x]*G[0, 1 - y, x])/((x - y)*(-1 + y)*y) - 
    (48*x*(-1 + x - y)*G[0, y]*G[1, y]*G[0, 1 - y, x])/((x - y)*y) + 
    (-16/(x - y) - (16*x)/(-1 + y))*G[1, x]*G[1, y]*G[0, 1 - y, x] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[y, x]*G[0, 1 - y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[y, x]*G[0, 1 - y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (-192/(x - y) - (96*x)/(-1 + y) - 96/y + (96*x)/y)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y]*G[y, x]*G[0, 1 - y, x] + 
    (192/(x - y) + (96*x)/(-1 + y) + 96/y - (96*x)/y)*G[y, x]^2*G[0, 1 - y, x] - 
    (48*x*(-1 + x - y)*G[0, 1, x]*G[0, 1 - y, x])/((x - y)*y) + 
    (48*x*(-1 + x - y)*G[0, 1, y]*G[0, 1 - y, x])/((x - y)*y) + 
    (2*(-9*x + 9*y + 16*x*y)*G[0, y, x])/((-1 + y)*y) + 
    (12/(x - y) + 12/(-1 + y) - (12*x)/(-1 + y) + (28*x)/y)*G[0, x]*G[0, y, x] + 
    (8/(x - y) + (4*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]^2*G[0, y, x] + 
    (-12/(x - y) - 12/(-1 + y) + (12*x)/(-1 + y) - (28*x)/y)*G[0, y]*G[0, y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[0, y]*G[0, y, x] + 
    (8/(x - y) + (4*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]^2*G[0, y, x] + 
    (24/(x - y) + 16/(-1 + y) + (8*x)/(-1 + y) + (4*x)/y)*G[1, x]*G[0, y, x] + 
    (-32/(x - y) - (40*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[1, x]*G[0, y, x] + 
    (24/(x - y) + (36*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y]*G[1, x]*G[0, y, x] - 
    (4*x*G[1, x]^2*G[0, y, x])/(-1 + y) + (-24/(x - y) - 16/(-1 + y) - (16*x)/y)*G[1, y]*
     G[0, y, x] + (-16/(x - y) - (8*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, x]*G[1, y]*G[0, y, x] + 
    (-8/(x - y) + (20*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, y]*G[1, y]*G[0, y, x] + 
    ((24*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, x]*G[1, y]*G[0, y, x] + 
    (56/(x - y) + (4*x)/(-1 + y) + 60/y - (60*x)/y)*G[1, y]^2*G[0, y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[y, x]*G[0, y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]*G[y, x]*G[0, y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, x]*G[y, x]*G[0, y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, y]*G[y, x]*G[0, y, x] + 
    (72/(x - y) + (12*x)/(-1 + y) + 60/y - (60*x)/y)*G[0, 1, x]*G[0, y, x] + 
    (8/(x - y) - (20*x)/(-1 + y) + 28/y - (28*x)/y)*G[0, 1, y]*G[0, y, x] + 
    (96*x*(-1 + x - y)*G[0, 1 - y, x]*G[0, y, x])/((x - y)*y) + (16*(-1 + x + y)*G[1, 1 - y, x])/
     ((-1 + y)*y) - (16*(-1 + x)*G[0, y]*G[1, 1 - y, x])/(-1 + y) + 
    (16*(-1 + x)*G[1, x]*G[1, 1 - y, x])/(-1 + y) + (-48/(x - y) - (48*x)/(-1 + y))*G[0, y]*G[1, x]*
     G[1, 1 - y, x] + (48/(x - y) + (48*x)/(-1 + y))*G[0, y]*G[1, y]*G[1, 1 - y, x] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[y, x]*G[1, 1 - y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[y, x]*G[1, 1 - y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y]*G[y, x]*G[1, 1 - y, x] + 
    (192/(x - y) + (96*x)/(-1 + y) + 96/y - (96*x)/y)*G[y, x]^2*G[1, 1 - y, x] + 
    (48/(x - y) + (48*x)/(-1 + y))*G[0, 1, x]*G[1, 1 - y, x] + (-48/(x - y) - (48*x)/(-1 + y))*
     G[0, 1, y]*G[1, 1 - y, x] + (48/(x - y) + (48*x)/(-1 + y))*G[1, 1 - y, x]^2 + 
    Pi^2*(32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y, x] - 
    (32*(1 - 2*y + x*y)*G[1, y, x])/((-1 + y)*y) + (36/(x - y) + 12/(-1 + y) + 28/y - (16*x)/y)*
     G[0, x]*G[1, y, x] + (-24/(x - y) - (8*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]^2*G[1, y, x] + 
    (-36/(x - y) - 4/(-1 + y) - (8*x)/(-1 + y) - 28/y + (24*x)/y)*G[0, y]*G[1, y, x] + 
    (-32/(x - y) - (24*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[0, y]*G[1, y, x] + 
    (4/(x - y) + (6*x)/(-1 + y) + 2/y - (2*x)/y)*G[0, y]^2*G[1, y, x] + 
    (24/(x - y) + 16/(-1 + y) - (16*x)/(-1 + y) + 16/y)*G[1, x]*G[1, y, x] + 
    (40/(x - y) + (36*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, x]*G[1, x]*G[1, y, x] + 
    (8/(x - y) + (12*x)/(-1 + y) - 20/y + (20*x)/y)*G[0, y]*G[1, x]*G[1, y, x] + 
    (8/(x - y) + (12*x)/(-1 + y) + 4/y - (4*x)/y)*G[1, x]^2*G[1, y, x] + 
    (24/(x - y) - 16/(-1 + y) + (40*x)/(-1 + y) + 8/y - (24*x)/y)*G[1, y]*G[1, y, x] + 
    (80/(x - y) + (24*x)/(-1 + y) + 40/y - (40*x)/y)*G[0, x]*G[1, y]*G[1, y, x] + 
    (80/(x - y) + (32*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y]*G[1, y]*G[1, y, x] + 
    (-96/(x - y) - (112*x)/(-1 + y))*G[1, x]*G[1, y]*G[1, y, x] + 
    (-88/(x - y) - (12*x)/(-1 + y) - 68/y + (68*x)/y)*G[1, y]^2*G[1, y, x] + 
    (112/(x - y) + (56*x)/(-1 + y) + 56/y - (56*x)/y)*G[0, x]*G[y, x]*G[1, y, x] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[y, x]*G[1, y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, x]*G[y, x]*G[1, y, x] + 
    (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*G[1, y]*G[y, x]*G[1, y, x] + 
    (72/(x - y) + (60*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, 1, x]*G[1, y, x] + 
    (48/(x - y) + (48*x)/(-1 + y))*G[0, 1, y]*G[1, y, x] - 
    (96*x*(-1 + x - y)*G[0, 1 - y, x]*G[1, y, x])/((x - y)*y) + 
    (40/(x - y) + (20*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, y, x]*G[1, y, x] + 
    (-32/(x - y) - (64*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, 1 - y, x]*G[1, y, x] + 
    (6/(x - y) + 4/(-1 + y) - (44*x)/(-1 + y) + 20/y - (64*x)/y)*G[0, 0, 1, x] + 
    ((12*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[0, 0, 1, x] + 
    (32/(x - y) + (8*x)/(-1 + y) + 28/y - (28*x)/y)*G[0, y]*G[0, 0, 1, x] + 
    (24/(x - y) - (4*x)/(-1 + y) + 48/y - (48*x)/y)*G[1, x]*G[0, 0, 1, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[0, 0, 1, x] + 
    (-40/(x - y) - (20*x)/(-1 + y) - 20/y + (20*x)/y)*G[y, x]*G[0, 0, 1, x] + 
    (-6/(x - y) - (36*x)/(-1 + y) - 6/y + (42*x)/y)*G[0, 0, 1, y] + 
    (64/(x - y) + (72*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, x]*G[0, 0, 1, y] + 
    (24/(x - y) - (88*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[0, 0, 1, y] + 
    (48/(x - y) + (16*x)/(-1 + y) - 12/y + (12*x)/y)*G[1, x]*G[0, 0, 1, y] + 
    (-8/(x - y) - (36*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, y]*G[0, 0, 1, y] + 
    (-200/(x - y) - (100*x)/(-1 + y) - 100/y + (100*x)/y)*G[y, x]*G[0, 0, 1, y] - 
    (4*(-11*x + y)*G[0, 0, y, x])/((-1 + y)*y) + (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*
     G[0, x]*G[0, 0, y, x] + (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, y]*
     G[0, 0, y, x] + (32/(x - y) + (48*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, x]*G[0, 0, y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y]*G[0, 0, y, x] + 
    (-6/(x - y) + 56/(-1 + y) - (64*x)/(-1 + y) + 46/y - (38*x)/y)*G[0, 1, 1, x] + 
    (-8/(x - y) - (36*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, x]*G[0, 1, 1, x] + 
    (-32/(x - y) - (28*x)/(-1 + y) - 20/y + (20*x)/y)*G[0, y]*G[0, 1, 1, x] + 
    (24/(x - y) + (52*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, x]*G[0, 1, 1, x] + 
    (32/(x - y) + (24*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, y]*G[0, 1, 1, x] + 
    (40/(x - y) + (20*x)/(-1 + y) + 20/y - (20*x)/y)*G[y, x]*G[0, 1, 1, x] + 
    (78/(x - y) - (6*x)/(-1 + y) + 78/y - (126*x)/y)*G[0, 1, 1, y] - 
    (56*x*(-1 + x - y)*G[0, x]*G[0, 1, 1, y])/((x - y)*y) + 
    (48/(x - y) - (32*x)/(-1 + y) + 48/y - (48*x)/y)*G[0, y]*G[0, 1, 1, y] + 
    (216/(x - y) + (188*x)/(-1 + y) + 48/y - (48*x)/y)*G[1, x]*G[0, 1, 1, y] + 
    (40*x*(-1 + x - y)*G[1, y]*G[0, 1, 1, y])/((x - y)*y) + 
    (-424/(x - y) - (212*x)/(-1 + y) - 212/y + (212*x)/y)*G[y, x]*G[0, 1, 1, y] + 
    ((-24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, 1, 1 - y, x] + ((-16*x)/(-1 + y) + 16/y - (16*x)/y)*
     G[0, x]*G[0, 1, 1 - y, x] + ((16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[0, 1, 1 - y, x] + 
    (-48/(x - y) - 20/(-1 + y) - (28*x)/(-1 + y) + (4*x)/y)*G[0, 1, y, x] + 
    (-40/(x - y) + (12*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, x]*G[0, 1, y, x] + 
    (-64/(x - y) - (64*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, y]*G[0, 1, y, x] + 
    (-56/(x - y) - (52*x)/(-1 + y) - 28/y + (28*x)/y)*G[1, x]*G[0, 1, y, x] + 
    (64/(x - y) + (16*x)/(-1 + y) + 48/y - (48*x)/y)*G[1, y]*G[0, 1, y, x] + 
    (224/(x - y) + (112*x)/(-1 + y) + 112/y - (112*x)/y)*G[y, x]*G[0, 1, y, x] + 
    (-24/(x - y) - (24*x)/(-1 + y) - (16*x)/y)*G[0, 1 - y, 1, x] + 
    (-16/(x - y) - (16*x)/(-1 + y))*G[0, x]*G[0, 1 - y, 1, x] + 
    (-32/(x - y) + (16*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y]*G[0, 1 - y, 1, x] + 
    (-32/(x - y) - (32*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, x]*G[0, 1 - y, 1, x] + 
    (16/(x - y) + (16*x)/(-1 + y))*G[1, y]*G[0, 1 - y, 1, x] + 
    (256/(x - y) + (128*x)/(-1 + y) + 128/y - (128*x)/y)*G[y, x]*G[0, 1 - y, 1, x] - 
    (96*x*(-1 + x - y)*G[0, y]*G[0, 1 - y, 1 - y, x])/((x - y)*y) + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, 1 - y, y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, x]*G[0, 1 - y, y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[0, 1 - y, y, x] + 
    (96/(x - y) + (96*x)/(-1 + y))*G[1, x]*G[0, 1 - y, y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[0, 1 - y, y, x] + 
    (-384/(x - y) - (192*x)/(-1 + y) - 192/y + (192*x)/y)*G[y, x]*G[0, 1 - y, y, x] + 
    (-48/(x - y) - 8/(-1 + y) - (24*x)/(-1 + y) - 24/y + (28*x)/y)*G[0, y, 1, x] + 
    (8/(x - y) + (28*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, x]*G[0, y, 1, x] + 
    (-80/(x - y) - (88*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y]*G[0, y, 1, x] + 
    (-64/(x - y) - (72*x)/(-1 + y))*G[1, x]*G[0, y, 1, x] + 
    (-32/(x - y) + (8*x)/(-1 + y) - 72/y + (72*x)/y)*G[1, y]*G[0, y, 1, x] + 
    (304/(x - y) + (152*x)/(-1 + y) + 152/y - (152*x)/y)*G[y, x]*G[0, y, 1, x] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y, 1 - y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, x]*G[0, y, 1 - y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[0, y, 1 - y, x] + 
    (96/(x - y) + (96*x)/(-1 + y))*G[1, x]*G[0, y, 1 - y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[0, y, 1 - y, x] + 
    (-384/(x - y) - (192*x)/(-1 + y) - 192/y + (192*x)/y)*G[y, x]*G[0, y, 1 - y, x] + 
    (4*(x + y)*G[0, y, y, x])/((-1 + y)*y) + (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*
     G[0, x]*G[0, y, y, x] + (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, y]*
     G[0, y, y, x] + (-32/(x - y) - (12*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]*G[0, y, y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, y]*G[0, y, y, x] - 
    (32*(-1 + x)*G[1, 1, 1 - y, x])/(-1 + y) + (96/(x - y) + (96*x)/(-1 + y))*G[0, y]*
     G[1, 1, 1 - y, x] + (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[y, x]*
     G[1, 1, 1 - y, x] + (8*(1 + x - 3*y + 4*x*y)*G[1, 1, y, x])/((-1 + y)*y) + 
    (-32/(x - y) - (32*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[1, 1, y, x] + 
    (-56/(x - y) - (60*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, y]*G[1, 1, y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]*G[1, 1, y, x] + 
    (224/(x - y) + (208*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y]*G[1, 1, y, x] + 
    (96/(x - y) + (96*x)/(-1 + y))*G[0, y]*G[1, 1 - y, 1 - y, x] + 
    (-96/(x - y) - (96*x)/(-1 + y))*G[1, x]*G[1, 1 - y, 1 - y, x] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[1, 1 - y, y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, x]*G[1, 1 - y, y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[1, 1 - y, y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, x]*G[1, 1 - y, y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[1, 1 - y, y, x] + 
    (-384/(x - y) - (192*x)/(-1 + y) - 192/y + (192*x)/y)*G[y, x]*G[1, 1 - y, y, x] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[1, y, 1 - y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, x]*G[1, y, 1 - y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[1, y, 1 - y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, x]*G[1, y, 1 - y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[1, y, 1 - y, x] + 
    (-384/(x - y) - (192*x)/(-1 + y) - 192/y + (192*x)/y)*G[y, x]*G[1, y, 1 - y, x] + 
    (-120/(x - y) - (60*x)/(-1 + y) - 60/y + (60*x)/y)*G[0, x]*G[1, y, y, x] + 
    (-40/(x - y) - (20*x)/(-1 + y) - 20/y + (20*x)/y)*G[0, y]*G[1, y, y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, x]*G[1, y, y, x] + 
    (448/(x - y) + (224*x)/(-1 + y) + 224/y - (224*x)/y)*G[1, y]*G[1, y, y, x] + 
    (-24/(x - y) - 36/y + (36*x)/y)*G[0, 0, 0, 1, x] + 
    (-128/(x - y) + (84*x)/(-1 + y) - 128/y + (128*x)/y)*G[0, 0, 0, 1, y] + 
    (-16/(x - y) - (24*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, 0, 1, 1, x] + 
    (-280/(x - y) - (36*x)/(-1 + y) - 280/y + (280*x)/y)*G[0, 0, 1, 1, y] + 
    (96*x*(-1 + x - y)*G[0, 0, 1, 1 - y, x])/((x - y)*y) + 
    (-104/(x - y) - (44*x)/(-1 + y) - 100/y + (100*x)/y)*G[0, 0, 1, y, x] + 
    (96*x*(-1 + x - y)*G[0, 0, 1 - y, 1, x])/((x - y)*y) - 
    (192*x*(-1 + x - y)*G[0, 0, 1 - y, y, x])/((x - y)*y) + 
    (-168/(x - y) - (68*x)/(-1 + y) - 132/y + (132*x)/y)*G[0, 0, y, 1, x] - 
    (192*x*(-1 + x - y)*G[0, 0, y, 1 - y, x])/((x - y)*y) + 
    (-56/(x - y) - (48*x)/(-1 + y) - 44/y + (44*x)/y)*G[0, 1, 0, y, x] + 
    (-24/(x - y) - (56*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, 1, 1, 1, x] + 
    (104*x*(-1 + x - y)*G[0, 1, 1, 1, y])/((x - y)*y) + (-96/(x - y) - (96*x)/(-1 + y))*
     G[0, 1, 1, 1 - y, x] + (-72/(x - y) - (40*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, 1, 1, y, x] + 
    (16/(x - y) + (48*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, 1, y, 1, x] + 
    (-224/(x - y) - (120*x)/(-1 + y) - 112/y + (112*x)/y)*G[0, 1, y, y, x] - 
    (96*x*(-1 + x - y)*G[0, 1 - y, 0, y, x])/((x - y)*y) + 
    (64/(x - y) + (64*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, 1 - y, 1, 1, x] + 
    (-256/(x - y) - (128*x)/(-1 + y) - 128/y + (128*x)/y)*G[0, 1 - y, 1, y, x] + 
    (96*x*(-1 + x - y)*G[0, 1 - y, 1 - y, 1, x])/((x - y)*y) + 
    (-160/(x - y) - (128*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, 1 - y, y, 1, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[0, 1 - y, y, y, x] + 
    (128/(x - y) + (152*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, y, 1, 1, x] + 
    (-272/(x - y) - (140*x)/(-1 + y) - 136/y + (136*x)/y)*G[0, y, 1, y, x] + 
    (-160/(x - y) - (128*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y, 1 - y, 1, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[0, y, 1 - y, y, x] + 
    (-256/(x - y) - (132*x)/(-1 + y) - 128/y + (128*x)/y)*G[0, y, y, 1, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[0, y, y, 1 - y, x] - 
    (48*x*G[1, 1, 1, y, x])/(-1 + y) + (192/(x - y) + (192*x)/(-1 + y))*G[1, 1, 1 - y, y, x] + 
    (192/(x - y) + (192*x)/(-1 + y))*G[1, 1, y, 1 - y, x] + 
    (32/(x - y) + (64*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, 1 - y, 1, y, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[1, 1 - y, y, y, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[1, y, 1 - y, y, x] + 
    (384/(x - y) + (192*x)/(-1 + y) + 192/y - (192*x)/y)*G[1, y, y, 1 - y, x] - 
    (10*x*(-4 + 7*y)*Zeta[3])/((-1 + y)*y) + (72*x*G[0, x]*Zeta[3])/(-1 + y) + 
    (-80/(x - y) - (108*x)/(-1 + y) + 56/y - (56*x)/y)*G[1, x]*Zeta[3] + 
    (80/(x - y) - (36*x)/(-1 + y) + 80/y - (80*x)/y)*G[1, y]*Zeta[3]) + 
  CA*CF^2*((-59*Pi^4*x)/(45*(-1 + y)) - (Pi^2*x*(-45 + 143*y))/(27*(-1 + y)*y) + 
    (2*x*(-1139 + 317*y))/(9*(-1 + y)*y) + (2*Pi^2*(2/(x - y) + (11*x)/(-1 + y) + 2/y + x/y)*
      G[0, x])/9 - (x*(-453 + 457*x - 457*y)*G[0, x])/(9*(x - y)*y) + 
    (x*(-62 + 127*x - 127*y)*G[0, x]^2)/(3*(x - y)*y) - (2*Pi^2*x*(-1 + x - y)*G[0, x]^2)/
     ((x - y)*y) + (11*x*(-1 + x - y)*G[0, x]^3)/((x - y)*y) + 
    ((-453/(x - y) - (537*x)/(-1 + y) - 453/y - (605*x)/y)*G[0, y])/9 - 
    (2*Pi^2*(2/(x - y) - (24*x)/(-1 + y) + 2/y - (5*x)/y)*G[0, y])/9 + 
    (2*(62/(x - y) + (52*x)/(-1 + y) + 62/y - (127*x)/y)*G[0, x]*G[0, y])/3 + 
    Pi^2*(-4/(x - y) - (2*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, x]*G[0, y] + 
    (33/(x - y) + (11*x)/(-1 + y) + 33/y - (33*x)/y)*G[0, x]^2*G[0, y] + 
    ((-62/(x - y) + (47*x)/(-1 + y) - 62/y + (127*x)/y)*G[0, y]^2)/3 - 
    (Pi^2*x*(6 - 6*x + x*y - y^2)*G[0, y]^2)/(3*(x - y)*(-1 + y)*y) + 
    (-33/(x - y) - (11*x)/(-1 + y) - 33/y + (33*x)/y)*G[0, x]*G[0, y]^2 + 
    (11*(3/(x - y) + x/(-1 + y) + 3/y - (3*x)/y)*G[0, y]^3)/3 - 
    ((-1 + x)*(179*x - 287*y - 49*x*y + 49*y^2)*G[1, x])/(3*(-1 + y)*y*(-x + y)) - 
    (Pi^2*(-1 + x)*(-36*x - 91*y - 103*x*y + 103*y^2)*G[1, x])/(9*(-1 + y)*y*(-x + y)) - 
    (2*Pi^2*(3/(x - y) + x/(-1 + y) + 3/y - (3*x)/y)*G[0, x]*G[1, x])/3 - 
    (2*(177 - 279*x - 270*y + 631*x*y)*G[0, x]*G[1, x])/(9*(-1 + y)*y) - 
    (11*(3 - 3*x - 3*y + 7*x*y)*G[0, x]^2*G[1, x])/(3*(-1 + y)*y) - 
    (2*Pi^2*(10/(x - y) + (8*x)/(-1 + y) + 3/y - (3*x)/y)*G[0, y]*G[1, x])/3 - 
    (2*(-1 + x)*(-143*x - 277*y - 403*x*y + 403*y^2)*G[0, y]*G[1, x])/(9*(-1 + y)*y*(-x + y)) - 
    (2*(51/(x - y) + 12/(-1 + y) + (17*x)/(-1 + y) + 11/y - (11*x)/y)*G[0, x]*G[0, y]*G[1, x])/3 + 
    (6/(x - y) + (6*x)/(-1 + y))*G[0, x]^2*G[0, y]*G[1, x] + 
    ((-1 + x)*(11*x - 76*y - 28*x*y + 28*y^2)*G[0, y]^2*G[1, x])/(3*(-1 + y)*y*(-x + y)) + 
    (-6/(x - y) - (6*x)/(-1 + y))*G[0, x]*G[0, y]^2*G[1, x] + (2/(x - y) + (2*x)/(-1 + y))*
     G[0, y]^3*G[1, x] + (Pi^2*(6/(x - y) + (7*x)/(-1 + y) + 3/y - (3*x)/y)*G[1, x]^2)/3 + 
    (4*(-1 + x)*(-13 + 16*y)*G[1, x]^2)/(3*(-1 + y)*y) + 
    (2*(-1 + x)*(14*x - 3*y - 9*x*y + 9*y^2)*G[0, x]*G[1, x]^2)/(3*(-1 + y)*y*(-x + y)) + 
    (x*G[0, x]^2*G[1, x]^2)/(-1 + y) - ((-1 + x)*(22*x - 73*y - 61*x*y + 61*y^2)*G[0, y]*G[1, x]^2)/
     (3*(-1 + y)*y*(-x + y)) + (-8/(x - y) - (10*x)/(-1 + y))*G[0, x]*G[0, y]*G[1, x]^2 + 
    (x*G[0, y]^2*G[1, x]^2)/(-1 + y) + (11*(-1 + x)*G[1, x]^3)/(3*y) + 
    (-2/(x - y) - (2*x)/(-1 + y))*G[0, x]*G[1, x]^3 + (2/(x - y) + (2*x)/(-1 + y))*G[0, y]*
     G[1, x]^3 + (Pi^2*(127/(x - y) - (11*x)/(-1 + y) + 127/y - (127*x)/y)*G[1, y])/9 + 
    (4*x*(27 + 121*x - 121*y)*G[1, y])/(3*(x - y)*y) + (8*x*G[0, x]*G[1, y])/y - 
    (2*Pi^2*x*(-1 + x - y)*G[0, x]*G[1, y])/((x - y)*y) + 
    (28*(30/(x - y) - (11*x)/(-1 + y) + 30/y - (39*x)/y)*G[0, y]*G[1, y])/9 + 
    (2*Pi^2*(10/(x - y) + x/(-1 + y) + 10/y - (10*x)/y)*G[0, y]*G[1, y])/3 + 
    (2*(51/(x - y) - (22*x)/(-1 + y) + 51/y - (39*x)/y)*G[0, x]*G[0, y]*G[1, y])/3 + 
    (6*x*(-1 + x - y)*G[0, x]^2*G[0, y]*G[1, y])/((x - y)*y) + 
    ((-65/(x - y) + (22*x)/(-1 + y) - 65/y + (17*x)/y)*G[0, y]^2*G[1, y])/3 - 
    (6*x*(-1 + x - y)*G[0, x]*G[0, y]^2*G[1, y])/((x - y)*y) + (2*x*(-1 + x - y)*G[0, y]^3*G[1, y])/
     ((x - y)*y) + (2*Pi^2*(17/(x - y) + (15*x)/(-1 + y))*G[1, x]*G[1, y])/3 + 
    (16*(-1 + x)*(-27*x - 40*y - 61*x*y + 61*y^2)*G[1, x]*G[1, y])/(9*(-1 + y)*y*(-x + y)) + 
    (4*(-1 + x)*(-31 - 25*x + 25*y)*G[0, x]*G[1, x]*G[1, y])/(3*(-1 + y)*(-x + y)) + 
    (-6/(x - y) - (6*x)/(-1 + y))*G[0, x]^2*G[1, x]*G[1, y] + 
    (2*(-1 + x)*(-42*x + 13*y - 23*x*y + 23*y^2)*G[0, y]*G[1, x]*G[1, y])/(3*(-1 + y)*y*(-x + y)) - 
    (8*x*G[0, x]*G[0, y]*G[1, x]*G[1, y])/(-1 + y) - (16*(-1 + x)*G[0, y]^2*G[1, x]*G[1, y])/y + 
    (2*(-1 + x)*(-31 - 25*x + 25*y)*G[1, x]^2*G[1, y])/(3*(-1 + y)*(-x + y)) + 
    (8/(x - y) + (10*x)/(-1 + y))*G[0, x]*G[1, x]^2*G[1, y] + 
    (-6/(x - y) - (8*x)/(-1 + y) - 6/y + (6*x)/y)*G[0, y]*G[1, x]^2*G[1, y] + 
    (-2/(x - y) - (2*x)/(-1 + y))*G[1, x]^3*G[1, y] - (4*x*G[1, y]^2)/y + 
    (2*Pi^2*x*(-1 + x - y)*G[1, y]^2)/((x - y)*y) + 
    ((-109/(x - y) + (11*x)/(-1 + y) - 109/y + (109*x)/y)*G[0, y]*G[1, y]^2)/3 + 
    (-6/(x - y) + x/(-1 + y) - 6/y + (6*x)/y)*G[0, y]^2*G[1, y]^2 + 
    (4*(-1 + x)*G[1, x]*G[1, y]^2)/(-1 + y) + (6/(x - y) + (6*x)/(-1 + y))*G[0, x]*G[1, x]*
     G[1, y]^2 + (6/(x - y) + (8*x)/(-1 + y))*G[0, y]*G[1, x]*G[1, y]^2 - 
    (x*G[1, x]^2*G[1, y]^2)/(-1 + y) - (34*x*(-1 + x - y)*G[0, y]*G[1, y]^3)/(3*(x - y)*y) + 
    (-2/(x - y) - (2*x)/(-1 + y))*G[1, x]*G[1, y]^3 - (8*(-1 + x + y)*G[0, y]*G[1 - y, x])/
     ((-1 + y)*y) + (8*(-1 + x + y)*G[1, x]*G[1 - y, x])/((-1 + y)*y) - 
    (118*(-x + y)*G[y, x])/((-1 + y)*y) + (4*Pi^2*(-x + y)*G[y, x])/(3*(-1 + y)*y) - 
    (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[y, x])/3 - 
    (2*(-277*x + 352*x^2 - 259*y - 168*x*y + 352*y^2)*G[0, x]*G[y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]^2*G[y, x])/3 + 
    (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[y, x])/3 + 
    (2*(-277*x + 352*x^2 - 259*y - 168*x*y + 352*y^2)*G[0, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (88*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[0, y]*G[y, x])/3 + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y]^2*G[y, x])/3 + 
    Pi^2*(20/(x - y) + (10*x)/(-1 + y) + 10/y - (10*x)/y)*G[1, x]*G[y, x] - 
    (16*(-67*x + 88*x^2 - 67*y - 42*x*y + 88*y^2)*G[1, x]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (4*(-31*x + 25*x^2 - 31*y + 12*x*y + 25*y^2)*G[0, x]*G[1, x]*G[y, x])/(3*(-1 + y)*y*(-x + y)) + 
    (-12/(x - y) - (6*x)/(-1 + y) - 6/y + (6*x)/y)*G[0, x]^2*G[1, x]*G[y, x] + 
    (16*(-10*x + 7*x^2 - 10*y + 6*x*y + 7*y^2)*G[0, y]*G[1, x]*G[y, x])/(3*(-1 + y)*y*(-x + y)) + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[0, y]*G[1, x]*G[y, x] + 
    (-20/(x - y) - (10*x)/(-1 + y) - 10/y + (10*x)/y)*G[0, y]^2*G[1, x]*G[y, x] - 
    (2*(-31*x + 25*x^2 - 31*y + 12*x*y + 25*y^2)*G[1, x]^2*G[y, x])/(3*(-1 + y)*y*(-x + y)) + 
    (12/(x - y) + (6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]*G[1, x]^2*G[y, x] + 
    (-8/(x - y) - (4*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]*G[1, x]^2*G[y, x] + 
    (-4/(x - y) - (2*x)/(-1 + y) - 2/y + (2*x)/y)*G[1, x]^3*G[y, x] + 
    Pi^2*(-20/(x - y) - (10*x)/(-1 + y) - 10/y + (10*x)/y)*G[1, y]*G[y, x] + 
    (16*(-67*x + 88*x^2 - 67*y - 42*x*y + 88*y^2)*G[1, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (4*(-31*x + 25*x^2 - 31*y + 12*x*y + 25*y^2)*G[0, x]*G[1, y]*G[y, x])/(3*(-1 + y)*y*(-x + y)) + 
    (12/(x - y) + (6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]^2*G[1, y]*G[y, x] - 
    (16*(-10*x + 7*x^2 - 10*y + 6*x*y + 7*y^2)*G[0, y]*G[1, y]*G[y, x])/(3*(-1 + y)*y*(-x + y)) + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[0, y]*G[1, y]*G[y, x] + 
    (20/(x - y) + (10*x)/(-1 + y) + 10/y - (10*x)/y)*G[0, y]^2*G[1, y]*G[y, x] - 
    (16*(-x + y)*G[1, x]*G[1, y]*G[y, x])/((-1 + y)*y) + 
    (40/(x - y) + (20*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, x]*G[1, x]*G[1, y]*G[y, x] + 
    (200/(x - y) + (100*x)/(-1 + y) + 100/y - (100*x)/y)*G[0, y]*G[1, x]*G[1, y]*G[y, x] + 
    (20/(x - y) + (10*x)/(-1 + y) + 10/y - (10*x)/y)*G[1, x]^2*G[1, y]*G[y, x] + 
    (4*(-x + y)*G[1, y]^2*G[y, x])/((-1 + y)*y) + (-12/(x - y) - (6*x)/(-1 + y) - 6/y + (6*x)/y)*
     G[0, x]*G[1, y]^2*G[y, x] + (-72/(x - y) - (36*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, y]*
     G[1, y]^2*G[y, x] + (-140/(x - y) - (70*x)/(-1 + y) - 70/y + (70*x)/y)*G[1, x]*G[1, y]^2*
     G[y, x] + (4/(x - y) + (2*x)/(-1 + y) + 2/y - (2*x)/y)*G[1, y]^3*G[y, x] + 
    (-4/(x - y) - (2*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, x]^2*G[y, x]^2 + 
    (8/(x - y) + (4*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, x]*G[0, y]*G[y, x]^2 + 
    (-4/(x - y) - (2*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, y]^2*G[y, x]^2 - 
    (8*(-x + y)*G[1, x]*G[y, x]^2)/((-1 + y)*y) + (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*
     G[0, x]*G[1, x]*G[y, x]^2 + (56/(x - y) + (28*x)/(-1 + y) + 28/y - (28*x)/y)*G[0, y]*G[1, x]*
     G[y, x]^2 + (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, x]^2*G[y, x]^2 + 
    (8*(-x + y)*G[1, y]*G[y, x]^2)/((-1 + y)*y) + (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*
     G[0, x]*G[1, y]*G[y, x]^2 + (-56/(x - y) - (28*x)/(-1 + y) - 28/y + (28*x)/y)*G[0, y]*G[1, y]*
     G[y, x]^2 + (-256/(x - y) - (128*x)/(-1 + y) - 128/y + (128*x)/y)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, y]^2*G[y, x]^2 - 
    (2*(116/(x - y) - 9/(-1 + y) + 34/y - (85*x)/y)*G[0, 1, x])/9 - 
    (2*Pi^2*(10/(x - y) + x/(-1 + y) + 9/y - (9*x)/y)*G[0, 1, x])/3 + 
    (2*(11/(x - y) + (16*x)/(-1 + y) - (12*x)/y)*G[0, x]*G[0, 1, x])/3 + 
    (2*(8/(x - y) + 12/(-1 + y) - (3*x)/(-1 + y) - 54/y + (54*x)/y)*G[0, y]*G[0, 1, x])/3 + 
    (16/(x - y) + (4*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, x]*G[0, y]*G[0, 1, x] + 
    ((-14*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]^2*G[0, 1, x] - 
    (4*(-1 + x)*(-17 + 29*y)*G[1, x]*G[0, 1, x])/(3*(-1 + y)*y) - 
    (12*x*(-1 + x - y)*G[0, x]*G[1, x]*G[0, 1, x])/((x - y)*y) + 
    (32/(x - y) + (36*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y]*G[1, x]*G[0, 1, x] + 
    (12/(x - y) + (12*x)/(-1 + y))*G[1, x]^2*G[0, 1, x] - 
    (4*(4/(x - y) + 6/(-1 + y) + (4*x)/(-1 + y) - 27/y + (27*x)/y)*G[1, y]*G[0, 1, x])/3 + 
    (-16/(x - y) - (4*x)/(-1 + y) - 20/y + (20*x)/y)*G[0, x]*G[1, y]*G[0, 1, x] + 
    (-32/(x - y) + (28*x)/(-1 + y) - 28/y + (28*x)/y)*G[0, y]*G[1, y]*G[0, 1, x] + 
    (-32/(x - y) - (36*x)/(-1 + y) - 4/y + (4*x)/y)*G[1, x]*G[1, y]*G[0, 1, x] + 
    (36/(x - y) + (2*x)/(-1 + y) + 38/y - (38*x)/y)*G[1, y]^2*G[0, 1, x] + 
    (8*(-11*x + 17*x^2 - 11*y - 12*x*y + 17*y^2)*G[y, x]*G[0, 1, x])/(3*(-1 + y)*y*(-x + y)) + 
    (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]*G[y, x]*G[0, 1, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (136/(x - y) + (68*x)/(-1 + y) + 68/y - (68*x)/y)*G[y, x]^2*G[0, 1, x] + 
    ((-6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, 1, x]^2 - 
    (4*(478/(x - y) + (31*x)/(-1 + y) + 478/y - (625*x)/y)*G[0, 1, y])/9 - 
    (4*Pi^2*(12/(x - y) + x/(-1 + y) + 12/y - (12*x)/y)*G[0, 1, y])/3 - 
    (2*(113/(x - y) - (22*x)/(-1 + y) + 113/y - (89*x)/y)*G[0, x]*G[0, 1, y])/3 - 
    (12*x*(-1 + x - y)*G[0, x]^2*G[0, 1, y])/((x - y)*y) + 
    (4*(47/(x - y) - (32*x)/(-1 + y) + 47/y - (11*x)/y)*G[0, y]*G[0, 1, y])/3 + 
    (12*x*G[0, x]*G[0, y]*G[0, 1, y])/(-1 + y) + (12/(x - y) - (20*x)/(-1 + y) + 12/y - (12*x)/y)*
     G[0, y]^2*G[0, 1, y] - (2*(-1 + x)*(-84*x - 61*y - 97*x*y + 97*y^2)*G[1, x]*G[0, 1, y])/
     (3*(-1 + y)*y*(-x + y)) + (16*x*G[0, x]*G[1, x]*G[0, 1, y])/(-1 + y) + 
    (32/(x - y) + (28*x)/(-1 + y) - 44/y + (44*x)/y)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (12/(x - y) + (16*x)/(-1 + y) + 12/y - (12*x)/y)*G[1, x]^2*G[0, 1, y] + 
    (2*(163/(x - y) - (11*x)/(-1 + y) + 163/y - (175*x)/y)*G[1, y]*G[0, 1, y])/3 - 
    (12*x*(-1 + x - y)*G[0, x]*G[1, y]*G[0, 1, y])/((x - y)*y) + 
    (16/(x - y) - (8*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, y]*G[1, y]*G[0, 1, y] + 
    (36/(x - y) + (28*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, x]*G[1, y]*G[0, 1, y] + 
    (40*x*(-1 + x - y)*G[1, y]^2*G[0, 1, y])/((x - y)*y) + 
    (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[y, x]*G[0, 1, y] + 
    (-56/(x - y) - (28*x)/(-1 + y) - 28/y + (28*x)/y)*G[0, x]*G[y, x]*G[0, 1, y] + 
    (-112/(x - y) - (56*x)/(-1 + y) - 56/y + (56*x)/y)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (56/(x - y) + (28*x)/(-1 + y) + 28/y - (28*x)/y)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (88/(x - y) + (44*x)/(-1 + y) + 44/y - (44*x)/y)*G[y, x]^2*G[0, 1, y] + 
    (-8/(x - y) - (32*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, 1, x]*G[0, 1, y] + 
    (8/(x - y) - (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, 1, y]^2 - 
    (8*x*(-3 + 4*x - 4*y)*G[0, y]*G[0, 1 - y, x])/((x - y)*y) - 
    (8*x*(-1 + x - y)*G[0, y]^2*G[0, 1 - y, x])/((x - y)*y) - 
    (124*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1 - y, x])/3 + 
    (-8/(x - y) - (8*x)/(-1 + y))*G[0, x]*G[1, x]*G[0, 1 - y, x] + 
    (-8/(x - y) - (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]*G[1, x]*G[0, 1 - y, x] + 
    (56*x*(-1 + x - y)*G[0, y]*G[1, y]*G[0, 1 - y, x])/((x - y)*y) + 
    (8/(x - y) + (8*x)/(-1 + y))*G[1, x]*G[1, y]*G[0, 1 - y, x] + 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1 - y, x])/3 + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[y, x]*G[0, 1 - y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (224/(x - y) + (112*x)/(-1 + y) + 112/y - (112*x)/y)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, y]*G[y, x]*G[0, 1 - y, x] + 
    (-224/(x - y) - (112*x)/(-1 + y) - 112/y + (112*x)/y)*G[y, x]^2*G[0, 1 - y, x] + 
    (40*x*(-1 + x - y)*G[0, 1, x]*G[0, 1 - y, x])/((x - y)*y) - 
    (56*x*(-1 + x - y)*G[0, 1, y]*G[0, 1 - y, x])/((x - y)*y) - 
    (4*Pi^2*x*G[0, y, x])/(3*(-1 + y)) - (2*(-5*x + y + 33*x*y)*G[0, y, x])/((-1 + y)*y) - 
    (4*(11/(x - y) + (8*x)/(-1 + y) + (3*x)/y)*G[0, x]*G[0, y, x])/3 + 
    (4*(11/(x - y) + (8*x)/(-1 + y) + (3*x)/y)*G[0, y]*G[0, y, x])/3 - 
    (24*(-1 + x)*G[1, x]*G[0, y, x])/((x - y)*(-1 + y)) + (8/(x - y) + (12*x)/(-1 + y))*G[0, x]*
     G[1, x]*G[0, y, x] + (-8/(x - y) - (12*x)/(-1 + y))*G[0, y]*G[1, x]*G[0, y, x] + 
    (2*x*G[1, x]^2*G[0, y, x])/(-1 + y) + (4*(31/(x - y) + 6/(-1 + y) + (4*x)/(-1 + y))*G[1, y]*
      G[0, y, x])/3 + (8/(x - y) + (4*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, x]*G[1, y]*G[0, y, x] + 
    (24/(x - y) - (20*x)/(-1 + y) + 28/y - (28*x)/y)*G[0, y]*G[1, y]*G[0, y, x] + 
    (16/(x - y) + (4*x)/(-1 + y) + 12/y - (12*x)/y)*G[1, x]*G[1, y]*G[0, y, x] + 
    (-60/(x - y) - (2*x)/(-1 + y) - 62/y + (62*x)/y)*G[1, y]^2*G[0, y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[y, x]*G[0, y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]*G[y, x]*G[0, y, x] + 
    (56/(x - y) + (28*x)/(-1 + y) + 28/y - (28*x)/y)*G[1, x]*G[y, x]*G[0, y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, y]*G[y, x]*G[0, y, x] + 
    (-80/(x - y) - (24*x)/(-1 + y) - 72/y + (72*x)/y)*G[0, 1, x]*G[0, y, x] + 
    (-24/(x - y) + (12*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, 1, y]*G[0, y, x] - 
    (112*x*(-1 + x - y)*G[0, 1 - y, x]*G[0, y, x])/((x - y)*y) - 
    (8*(-1 + x + y)*G[1, 1 - y, x])/((-1 + y)*y) + 
    (8*(-1 + x)*(-3 - 4*x + 4*y)*G[0, y]*G[1, 1 - y, x])/((-1 + y)*(-x + y)) + 
    (8/(x - y) + (8*x)/(-1 + y))*G[0, y]^2*G[1, 1 - y, x] - 
    (8*(-1 + x)*(-3 - 4*x + 4*y)*G[1, x]*G[1, 1 - y, x])/((-1 + y)*(-x + y)) + 
    (40/(x - y) + (40*x)/(-1 + y))*G[0, y]*G[1, x]*G[1, 1 - y, x] + 
    (-56/(x - y) - (56*x)/(-1 + y))*G[0, y]*G[1, y]*G[1, 1 - y, x] + 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[1, 1 - y, x])/3 + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[y, x]*G[1, 1 - y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, y]*G[y, x]*G[1, 1 - y, x] + 
    (-224/(x - y) - (112*x)/(-1 + y) - 112/y + (112*x)/y)*G[y, x]^2*G[1, 1 - y, x] + 
    (-40/(x - y) - (40*x)/(-1 + y))*G[0, 1, x]*G[1, 1 - y, x] + (56/(x - y) + (56*x)/(-1 + y))*
     G[0, 1, y]*G[1, 1 - y, x] + (-16/(x - y) - (16*x)/(-1 + y))*G[0, y, x]*G[1, 1 - y, x] + 
    (-56/(x - y) - (56*x)/(-1 + y))*G[1, 1 - y, x]^2 - 
    (2*(1072/(x - y) - 168/(-1 + y) + (704*x)/(-1 + y) + 833/y - (1001*x)/y)*G[1, y, x])/9 - 
    (2*Pi^2*(34/(x - y) + (17*x)/(-1 + y) + 19/y - (19*x)/y)*G[1, y, x])/3 - 
    (4*(51/(x - y) + 6/(-1 + y) + (14*x)/(-1 + y) + 31/y - (25*x)/y)*G[0, x]*G[1, y, x])/3 + 
    (12/(x - y) + (6*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, x]^2*G[1, y, x] + 
    (4*(69/(x - y) + 12/(-1 + y) + (17*x)/(-1 + y) + 40/y - (28*x)/y)*G[0, y]*G[1, y, x])/3 + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, x]*G[0, y]*G[1, y, x] + 
    (20/(x - y) + (10*x)/(-1 + y) + 10/y - (10*x)/y)*G[0, y]^2*G[1, y, x] - 
    (4*(31/(x - y) + 10/y - (4*x)/y)*G[1, x]*G[1, y, x])/3 + 
    (-24/(x - y) - (20*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]*G[1, x]*G[1, y, x] + 
    (-24/(x - y) - (28*x)/(-1 + y) + 20/y - (20*x)/y)*G[0, y]*G[1, x]*G[1, y, x] + 
    (-4/(x - y) - (6*x)/(-1 + y) - 2/y + (2*x)/y)*G[1, x]^2*G[1, y, x] - 
    (4*(31/(x - y) - 6/(-1 + y) + (37*x)/(-1 + y) + 21/y - (33*x)/y)*G[1, y]*G[1, y, x])/3 + 
    (-40/(x - y) - (12*x)/(-1 + y) - 20/y + (20*x)/y)*G[0, x]*G[1, y]*G[1, y, x] + 
    (-160/(x - y) - (64*x)/(-1 + y) - 112/y + (112*x)/y)*G[0, y]*G[1, y]*G[1, y, x] + 
    (112/(x - y) + (120*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, x]*G[1, y]*G[1, y, x] + 
    (76/(x - y) + (6*x)/(-1 + y) + 66/y - (66*x)/y)*G[1, y]^2*G[1, y, x] + 
    (16*(-x + y)*G[y, x]*G[1, y, x])/((-1 + y)*y) + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, x]*G[y, x]*G[1, y, x] + 
    (-112/(x - y) - (56*x)/(-1 + y) - 56/y + (56*x)/y)*G[0, y]*G[y, x]*G[1, y, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]*G[y, x]*G[1, y, x] + 
    (480/(x - y) + (240*x)/(-1 + y) + 240/y - (240*x)/y)*G[1, y]*G[y, x]*G[1, y, x] + 
    (-80/(x - y) - (72*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, 1, x]*G[1, y, x] + 
    (64/(x - y) + (8*x)/(-1 + y) + 56/y - (56*x)/y)*G[0, 1, y]*G[1, y, x] + 
    (112*x*(-1 + x - y)*G[0, 1 - y, x]*G[1, y, x])/((x - y)*y) + 
    (-72/(x - y) - (36*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, y, x]*G[1, y, x] + 
    (-16/(x - y) + (48*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, 1 - y, x]*G[1, y, x] + 
    (8*(-1 + x)*G[1, y, x]^2)/y - (2*(11/(x - y) - (18*x)/(-1 + y) + 22/y - (58*x)/y)*
      G[0, 0, 1, x])/3 + (12*x*(-1 + x - y)*G[0, x]*G[0, 0, 1, x])/((x - y)*y) + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]*G[0, 0, 1, x] + 
    (-36/(x - y) - (12*x)/(-1 + y) - 36/y + (36*x)/y)*G[1, x]*G[0, 0, 1, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[0, 0, 1, x] + 
    (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[y, x]*G[0, 0, 1, x] + 
    (2*((x - y)^(-1) + (148*x)/(-1 + y) + y^(-1) - (73*x)/y)*G[0, 0, 1, y])/3 - 
    (36*(-1 + x)*x*G[0, x]*G[0, 0, 1, y])/((x - y)*(-1 + y)*y) + 
    (-72/(x - y) + (88*x)/(-1 + y) - 72/y + (72*x)/y)*G[0, y]*G[0, 0, 1, y] + 
    (-84/(x - y) - (72*x)/(-1 + y) + 36/y - (36*x)/y)*G[1, x]*G[0, 0, 1, y] + 
    (12*x*G[1, y]*G[0, 0, 1, y])/(-1 + y) + (240/(x - y) + (120*x)/(-1 + y) + 120/y - (120*x)/y)*
     G[y, x]*G[0, 0, 1, y] - (12*x*G[0, 0, y, x])/((-1 + y)*y) - 
    (12*x*G[1, x]*G[0, 0, y, x])/(-1 + y) + (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, y]*
     G[0, 0, y, x] + (2*(11/(x - y) - 36/(-1 + y) + (36*x)/(-1 + y) - 29/y + (29*x)/y)*
      G[0, 1, 1, x])/3 + (-12/(x - y) + (8*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, x]*G[0, 1, 1, x] + 
    (-48/(x - y) - (52*x)/(-1 + y))*G[0, y]*G[0, 1, 1, x] + (-36/(x - y) - (36*x)/(-1 + y))*G[1, x]*
     G[0, 1, 1, x] + (48/(x - y) + (52*x)/(-1 + y))*G[1, y]*G[0, 1, 1, x] + 
    (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[y, x]*G[0, 1, 1, x] - 
    (2*(217/(x - y) - (11*x)/(-1 + y) + 217/y - (253*x)/y)*G[0, 1, 1, y])/3 + 
    (36*x*(-1 + x - y)*G[0, x]*G[0, 1, 1, y])/((x - y)*y) + 
    (-88/(x - y) + (12*x)/(-1 + y) - 88/y + (88*x)/y)*G[0, y]*G[0, 1, 1, y] + 
    (-156/(x - y) - (144*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, x]*G[0, 1, 1, y] - 
    (24*x*(-1 + x - y)*G[1, y]*G[0, 1, 1, y])/((x - y)*y) + 
    (312/(x - y) + (156*x)/(-1 + y) + 156/y - (156*x)/y)*G[y, x]*G[0, 1, 1, y] + 
    (124*(x/(-1 + y) - y^(-1) + x/y)*G[0, 1, 1 - y, x])/3 + ((8*x)/(-1 + y) - 8/y + (8*x)/y)*
     G[0, x]*G[0, 1, 1 - y, x] + ((16*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, y]*G[0, 1, 1 - y, x] + 
    (-16/(x - y) - (16*x)/(-1 + y))*G[1, x]*G[0, 1, 1 - y, x] + ((-8*x)/(-1 + y) + 8/y - (8*x)/y)*
     G[1, y]*G[0, 1, 1 - y, x] - (8*(-2*x + 17*x^2 - 20*y - 12*x*y + 17*y^2)*G[0, 1, y, x])/
     (3*(-1 + y)*y*(-x + y)) + (24/(x - y) + 20/y - (20*x)/y)*G[0, x]*G[0, 1, y, x] + 
    (128/(x - y) + (76*x)/(-1 + y) + 56/y - (56*x)/y)*G[0, y]*G[0, 1, y, x] + 
    (64/(x - y) + (60*x)/(-1 + y) + 48/y - (48*x)/y)*G[1, x]*G[0, 1, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, y]*G[0, 1, y, x] + 
    (-272/(x - y) - (136*x)/(-1 + y) - 136/y + (136*x)/y)*G[y, x]*G[0, 1, y, x] + 
    (4*(13/(x - y) + (31*x)/(-1 + y) - 18/y + (24*x)/y)*G[0, 1 - y, 1, x])/3 + 
    (8/(x - y) + (8*x)/(-1 + y))*G[0, x]*G[0, 1 - y, 1, x] + 
    (48/(x - y) + (8*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[0, 1 - y, 1, x] + 
    (48/(x - y) + (48*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, x]*G[0, 1 - y, 1, x] + 
    (-8/(x - y) - (8*x)/(-1 + y))*G[1, y]*G[0, 1 - y, 1, x] + 
    (-352/(x - y) - (176*x)/(-1 + y) - 176/y + (176*x)/y)*G[y, x]*G[0, 1 - y, 1, x] + 
    (112*x*(-1 + x - y)*G[0, y]*G[0, 1 - y, 1 - y, x])/((x - y)*y) - 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, 1 - y, y, x])/3 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[0, 1 - y, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[0, y]*G[0, 1 - y, y, x] + 
    (-96/(x - y) - (96*x)/(-1 + y))*G[1, x]*G[0, 1 - y, y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[0, 1 - y, y, x] + 
    (448/(x - y) + (224*x)/(-1 + y) + 224/y - (224*x)/y)*G[y, x]*G[0, 1 - y, y, x] + 
    (4*(31/(x - y) + (30*x)/(-1 + y) + 22/y - (34*x)/y)*G[0, y, 1, x])/3 + 
    (8/(x - y) - (4*x)/(-1 + y))*G[0, x]*G[0, y, 1, x] + 
    (112/(x - y) + (96*x)/(-1 + y) + 36/y - (36*x)/y)*G[0, y]*G[0, y, 1, x] + 
    (64/(x - y) + (64*x)/(-1 + y) + 12/y - (12*x)/y)*G[1, x]*G[0, y, 1, x] + 
    (-32/(x - y) - (60*x)/(-1 + y) + 44/y - (44*x)/y)*G[1, y]*G[0, y, 1, x] + 
    (-360/(x - y) - (180*x)/(-1 + y) - 180/y + (180*x)/y)*G[y, x]*G[0, y, 1, x] - 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y, 1 - y, x])/3 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[0, y, 1 - y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[0, y]*G[0, y, 1 - y, x] + 
    (-96/(x - y) - (96*x)/(-1 + y))*G[1, x]*G[0, y, 1 - y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[0, y, 1 - y, x] + 
    (448/(x - y) + (224*x)/(-1 + y) + 224/y - (224*x)/y)*G[y, x]*G[0, y, 1 - y, x] + 
    (-24/(x - y) - (12*x)/(-1 + y) - 12/y + (12*x)/y)*G[0, x]*G[0, y, y, x] + 
    (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, y]*G[0, y, y, x] + 
    (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[1, x]*G[0, y, y, x] + 
    (-32/(x - y) - (32*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[0, y, y, x] + 
    (16*(-1 + x)*(-3 - 4*x + 4*y)*G[1, 1, 1 - y, x])/((-1 + y)*(-x + y)) + 
    (-80/(x - y) - (80*x)/(-1 + y))*G[0, y]*G[1, 1, 1 - y, x] + 
    (256/(x - y) + (128*x)/(-1 + y) + 128/y - (128*x)/y)*G[y, x]*G[1, 1, 1 - y, x] - 
    (4*(-11 + 17*x + 17*y + 8*x*y)*G[1, 1, y, x])/(3*(-1 + y)*y) + 
    (24/(x - y) + (24*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, x]*G[1, 1, y, x] + 
    (64/(x - y) + (68*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y]*G[1, 1, y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, x]*G[1, 1, y, x] + 
    (-240/(x - y) - (232*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, y]*G[1, 1, y, x] + 
    (-112/(x - y) - (112*x)/(-1 + y))*G[0, y]*G[1, 1 - y, 1 - y, x] + 
    (112/(x - y) + (112*x)/(-1 + y))*G[1, x]*G[1, 1 - y, 1 - y, x] - 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, 1 - y, y, x])/3 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[1, 1 - y, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[0, y]*G[1, 1 - y, y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, x]*G[1, 1 - y, y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[1, 1 - y, y, x] + 
    (448/(x - y) + (224*x)/(-1 + y) + 224/y - (224*x)/y)*G[y, x]*G[1, 1 - y, y, x] - 
    (124*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, y, 1 - y, x])/3 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, x]*G[1, y, 1 - y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[0, y]*G[1, y, 1 - y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, x]*G[1, y, 1 - y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[1, y, 1 - y, x] + 
    (448/(x - y) + (224*x)/(-1 + y) + 224/y - (224*x)/y)*G[y, x]*G[1, y, 1 - y, x] - 
    (16*(-x + y)*G[1, y, y, x])/((-1 + y)*y) + (72/(x - y) + (36*x)/(-1 + y) + 36/y - (36*x)/y)*
     G[0, x]*G[1, y, y, x] + (104/(x - y) + (52*x)/(-1 + y) + 52/y - (52*x)/y)*G[0, y]*
     G[1, y, y, x] + (32/(x - y) + (16*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, x]*G[1, y, y, x] + 
    (-480/(x - y) - (240*x)/(-1 + y) - 256/y + (256*x)/y)*G[1, y]*G[1, y, y, x] - 
    (48*x*(-1 + x - y)*G[0, 0, 0, 1, x])/((x - y)*y) + 
    (192/(x - y) - (112*x)/(-1 + y) + 192/y - (192*x)/y)*G[0, 0, 0, 1, y] + 
    (48/(x - y) + (28*x)/(-1 + y) + 28/y - (28*x)/y)*G[0, 0, 1, 1, x] + 
    (256/(x - y) + (24*x)/(-1 + y) + 256/y - (256*x)/y)*G[0, 0, 1, 1, y] - 
    (80*x*(-1 + x - y)*G[0, 0, 1, 1 - y, x])/((x - y)*y) + 
    (136/(x - y) + (48*x)/(-1 + y) + 132/y - (132*x)/y)*G[0, 0, 1, y, x] - 
    (80*x*(-1 + x - y)*G[0, 0, 1 - y, 1, x])/((x - y)*y) + 
    (224*x*(-1 + x - y)*G[0, 0, 1 - y, y, x])/((x - y)*y) + 
    (152/(x - y) + (56*x)/(-1 + y) + 140/y - (140*x)/y)*G[0, 0, y, 1, x] + 
    (224*x*(-1 + x - y)*G[0, 0, y, 1 - y, x])/((x - y)*y) + 
    (16*x*(-1 + x - y)*G[0, 1, 0, 1 - y, x])/((x - y)*y) + 
    (64/(x - y) + (56*x)/(-1 + y) + 56/y - (56*x)/y)*G[0, 1, 0, y, x] + 
    (48/(x - y) + (48*x)/(-1 + y))*G[0, 1, 1, 1, x] - (112*x*(-1 + x - y)*G[0, 1, 1, 1, y])/
     ((x - y)*y) + (112/(x - y) + (112*x)/(-1 + y))*G[0, 1, 1, 1 - y, x] + 
    (56/(x - y) + (36*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, 1, 1, y, x] - 
    (16*x*(-1 + x - y)*G[0, 1, 1 - y, 1, x])/((x - y)*y) + 
    (-40/(x - y) - (48*x)/(-1 + y) - 36/y + (36*x)/y)*G[0, 1, y, 1, x] + 
    (272/(x - y) + (136*x)/(-1 + y) + 136/y - (136*x)/y)*G[0, 1, y, y, x] + 
    (128*x*(-1 + x - y)*G[0, 1 - y, 0, y, x])/((x - y)*y) + 
    (-96/(x - y) - (96*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, 1 - y, 1, 1, x] + 
    (320/(x - y) + (160*x)/(-1 + y) + 160/y - (160*x)/y)*G[0, 1 - y, 1, y, x] - 
    (112*x*(-1 + x - y)*G[0, 1 - y, 1 - y, 1, x])/((x - y)*y) + 
    (224/(x - y) + (160*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, 1 - y, y, 1, x] + 
    (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*G[0, 1 - y, y, y, x] + 
    (-128/(x - y) - (132*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y, 1, 1, x] + 
    (296/(x - y) + (148*x)/(-1 + y) + 148/y - (148*x)/y)*G[0, y, 1, y, x] + 
    (224/(x - y) + (160*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y, 1 - y, 1, x] + 
    (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*G[0, y, 1 - y, y, x] + 
    (280/(x - y) + (156*x)/(-1 + y) + 140/y - (140*x)/y)*G[0, y, y, 1, x] + 
    (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*G[0, y, y, 1 - y, x] + 
    (24*x*G[1, 1, 1, y, x])/(-1 + y) + (-224/(x - y) - (224*x)/(-1 + y))*G[1, 1, 1 - y, y, x] + 
    (-224/(x - y) - (224*x)/(-1 + y))*G[1, 1, y, 1 - y, x] + ((-64*x)/(-1 + y) + 64/y - (64*x)/y)*
     G[1, 1 - y, 1, y, x] + (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*
     G[1, 1 - y, y, y, x] + (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*
     G[1, y, 1 - y, y, x] + (-448/(x - y) - (224*x)/(-1 + y) - 224/y + (224*x)/y)*
     G[1, y, y, 1 - y, x] + (2*x*(-18 + 155*y)*Zeta[3])/(3*(-1 + y)*y) - 
    (36*x*G[0, x]*Zeta[3])/(-1 + y) + (96/(x - y) + (108*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, x]*
     Zeta[3] + (-96/(x - y) + (12*x)/(-1 + y) - 96/y + (96*x)/y)*G[1, y]*Zeta[3]) + 
  CA^2*CF*((2*Pi^2*(134/(x - y) + (45*x)/(-1 + y) + 134/y - (194*x)/y))/27 - 
    (2*Pi^4*(11/(x - y) - (5*x)/(-1 + y) + 11/y - (11*x)/y))/45 + 
    (-2205/(x - y) + (1440*x)/(-1 + y) - 2205/y + (5089*x)/y)/27 + 
    (2*x*(-1043 + 1604*x - 1604*y)*G[0, x])/(27*(x - y)*y) - (22*Pi^2*x*(-1 + x - y)*G[0, x])/
     (9*(x - y)*y) + (121*x*(-1 + x - y)*G[0, x]^2)/(9*(x - y)*y) + 
    (2*(1043/(x - y) + (63*x)/(-1 + y) + 1043/y - (1010*x)/y)*G[0, y])/27 - 
    (2*Pi^2*(11/(x - y) + (9*x)/(-1 + y) + 11/y - (8*x)/y)*G[0, y])/9 - 
    (242*x*(-1 + x - y)*G[0, x]*G[0, y])/(9*(x - y)*y) + 
    ((-121/(x - y) - (90*x)/(-1 + y) - 121/y + (121*x)/y)*G[0, y]^2)/9 - 
    (Pi^2*x*G[0, y]^2)/(3*(-1 + y)) - (2*(-1 + x)*(-7*x + 25*y)*G[1, x])/(3*(-1 + y)*y*(-x + y)) + 
    (2*Pi^2*(-1 + x)*(-9*x - 11*y - 8*x*y + 8*y^2)*G[1, x])/(9*(-1 + y)*y*(-x + y)) + 
    (2*Pi^2*(2/(x - y) + (2*x)/(-1 + y) + y^(-1) - x/y)*G[0, y]*G[1, x])/3 + 
    (4*(-1 + x)*(-45*x - 89*y - 149*x*y + 149*y^2)*G[0, y]*G[1, x])/(9*(-1 + y)*y*(-x + y)) + 
    (44*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[0, y]*G[1, x])/3 - 
    ((-1 + x)*(-11 - 8*x + 8*y)*G[0, y]^2*G[1, x])/((-1 + y)*(-x + y)) + 
    (22*((x - y)^(-1) + x/(-1 + y))*G[0, y]*G[1, x]^2)/3 - (2*x*(18 + 73*x - 73*y)*G[1, y])/
     (3*(x - y)*y) + (40*Pi^2*x*(-1 + x - y)*G[1, y])/(9*(x - y)*y) + 
    (8*x*(-67 + 97*x - 97*y)*G[0, y]*G[1, y])/(9*(x - y)*y) + 
    (4*Pi^2*x*(-1 + x - y)*G[0, y]*G[1, y])/(3*(x - y)*y) + 
    (44*x*(-1 + x - y)*G[0, x]*G[0, y]*G[1, y])/(3*(x - y)*y) - 
    (x*(-11 + 8*x - 8*y)*G[0, y]^2*G[1, y])/((x - y)*y) - 
    (4*Pi^2*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[1, y])/3 - 
    (4*(-1 + x)*(-45*x - 89*y - 149*x*y + 149*y^2)*G[1, x]*G[1, y])/(9*(-1 + y)*y*(-x + y)) - 
    (44*((x - y)^(-1) + x/(-1 + y))*G[0, x]*G[1, x]*G[1, y])/3 + 
    (2*(-1 + x)*(18*x - 11*y - 8*x*y + 8*y^2)*G[0, y]*G[1, x]*G[1, y])/(3*(-1 + y)*y*(-x + y)) + 
    (4/(x - y) + (4*x)/(-1 + y) - 3/y + (3*x)/y)*G[0, y]^2*G[1, x]*G[1, y] - 
    (22*((x - y)^(-1) + x/(-1 + y))*G[1, x]^2*G[1, y])/3 - (40*x*(-1 + x - y)*G[0, y]*G[1, y]^2)/
     (3*(x - y)*y) - (2*x*(-1 + x - y)*G[0, y]^2*G[1, y]^2)/((x - y)*y) + 
    (-4/(x - y) - (4*x)/(-1 + y))*G[0, y]*G[1, x]*G[1, y]^2 + (8*x*(-1 + x - y)*G[0, y]*G[1, y]^3)/
     (3*(x - y)*y) + (44*(-x + y)*G[y, x])/((-1 + y)*y) - (2*Pi^2*(-x + y)*G[y, x])/
     (3*(-1 + y)*y) - (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, x]*G[y, x])/3 + 
    (8*(-67*x + 97*x^2 - 67*y - 60*x*y + 97*y^2)*G[1, x]*G[y, x])/(9*(-1 + y)*y*(-x + y)) - 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, x]*G[y, x])/3 + 
    (44/(x - y) + 2/(-1 + y) + (20*x)/(-1 + y) + 22/y - (20*x)/y)*G[0, y]*G[1, x]*G[y, x] + 
    (16/(x - y) + (8*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]^2*G[1, x]*G[y, x] - 
    (22*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, x]^2*G[y, x])/3 + 
    (4*Pi^2*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, y]*G[y, x])/3 - 
    (8*(-67*x + 97*x^2 - 67*y - 60*x*y + 97*y^2)*G[1, y]*G[y, x])/(9*(-1 + y)*y*(-x + y)) + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, y]*G[y, x])/3 + 
    (-44/(x - y) - 2/(-1 + y) - (20*x)/(-1 + y) - 22/y + (20*x)/y)*G[0, y]*G[1, y]*G[y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]^2*G[1, y]*G[y, x] + 
    (4*(-x + y)*G[1, x]*G[1, y]*G[y, x])/((-1 + y)*y) + 
    (-80/(x - y) - (40*x)/(-1 + y) - 40/y + (40*x)/y)*G[0, y]*G[1, x]*G[1, y]*G[y, x] + 
    (24/(x - y) + (12*x)/(-1 + y) + 12/y - (12*x)/y)*G[0, y]*G[1, y]^2*G[y, x] + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[1, x]*G[1, y]^2*G[y, x] + 
    (4*(-x + y)*G[1, x]*G[y, x]^2)/((-1 + y)*y) + (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*
     G[0, y]*G[1, x]*G[y, x]^2 - (4*(-x + y)*G[1, y]*G[y, x]^2)/((-1 + y)*y) + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, y]*G[1, y]*G[y, x]^2 + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]^2*G[y, x]^2 - 
    (2*Pi^2*x*G[0, 1, x])/(3*(-1 + y)) - (4*(2/(x - y) + (2*x)/(-1 + y) - 9/y + (6*x)/y)*G[0, y]*
      G[0, 1, x])/3 + (-4/(x - y) + (3*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]^2*G[0, 1, x] + 
    (-16/(x - y) - (16*x)/(-1 + y) - 4/y + (4*x)/y)*G[0, y]*G[1, x]*G[0, 1, x] + 
    (4*(2/(x - y) + (2*x)/(-1 + y) - 9/y + (6*x)/y)*G[1, y]*G[0, 1, x])/3 + 
    (24/(x - y) - (2*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[1, y]*G[0, 1, x] + 
    (16/(x - y) + (16*x)/(-1 + y) + 4/y - (4*x)/y)*G[1, x]*G[1, y]*G[0, 1, x] + 
    (8*x*(-1 + x - y)*G[1, y]^2*G[0, 1, x])/((x - y)*y) - 
    (2*(-11*x + 20*x^2 - 11*y - 18*x*y + 20*y^2)*G[y, x]*G[0, 1, x])/(3*(-1 + y)*y*(-x + y)) + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[y, x]^2*G[0, 1, x] + 
    (4*(268/(x - y) + (45*x)/(-1 + y) + 268/y - (388*x)/y)*G[0, 1, y])/9 - 
    (8*Pi^2*x*(-1 + x - y)*G[0, 1, y])/(3*(x - y)*y) - (88*x*(-1 + x - y)*G[0, x]*G[0, 1, y])/
     (3*(x - y)*y) - (4*(22/(x - y) - (9*x)/(-1 + y) + 22/y - (16*x)/y)*G[0, y]*G[0, 1, y])/3 + 
    (-8/(x - y) + (3*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]^2*G[0, 1, y] + 
    (2*(-1 + x)*(-36*x - 11*y - 8*x*y + 8*y^2)*G[1, x]*G[0, 1, y])/(3*(-1 + y)*y*(-x + y)) + 
    (-24/(x - y) - (24*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (116*x*(-1 + x - y)*G[1, y]*G[0, 1, y])/(3*(x - y)*y) + 
    (8*x*(-1 + x - y)*G[0, y]*G[1, y]*G[0, 1, y])/((x - y)*y) - 
    (8*x*(-1 + x - y)*G[1, y]^2*G[0, 1, y])/((x - y)*y) - 
    (2*(-11*x + 14*x^2 - 11*y - 6*x*y + 14*y^2)*G[y, x]*G[0, 1, y])/(3*(-1 + y)*y*(-x + y)) + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[y, x]^2*G[0, 1, y] + 
    (-24/(x - y) - (2*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, 1, x]*G[0, 1, y] + 
    (4*x*(-1 + x - y)*G[0, 1, y]^2)/((x - y)*y) + (12*x*(-1 + x - y)*G[0, y]*G[0, 1 - y, x])/
     ((x - y)*y) + (4*x*(-1 + x - y)*G[0, y]^2*G[0, 1 - y, x])/((x - y)*y) + 
    (44*((x - y)^(-1) + x/(-1 + y))*G[1, x]*G[0, 1 - y, x])/3 + (8/(x - y) + (8*x)/(-1 + y))*
     G[0, y]*G[1, x]*G[0, 1 - y, x] - (16*x*(-1 + x - y)*G[0, y]*G[1, y]*G[0, 1 - y, x])/
     ((x - y)*y) - (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[0, 1 - y, x])/3 + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[y, x]^2*G[0, 1 - y, x] - 
    (8*x*(-1 + x - y)*G[0, 1, x]*G[0, 1 - y, x])/((x - y)*y) + 
    (16*x*(-1 + x - y)*G[0, 1, y]*G[0, 1 - y, x])/((x - y)*y) + (20*x*G[0, y, x])/(-1 + y) + 
    (2*Pi^2*x*G[0, y, x])/(3*(-1 + y)) + (2*(-1 + x)*(-11 - 2*x + 2*y)*G[1, x]*G[0, y, x])/
     (3*(-1 + y)*(-x + y)) - (4*(11/(x - y) + (2*x)/(-1 + y) - (3*x)/y)*G[1, y]*G[0, y, x])/3 + 
    (-16/(x - y) + (2*x)/(-1 + y) - 16/y + (16*x)/y)*G[0, y]*G[1, y]*G[0, y, x] + 
    (-8/(x - y) - (8*x)/(-1 + y) - 4/y + (4*x)/y)*G[1, x]*G[1, y]*G[0, y, x] - 
    (16*x*(-1 + x - y)*G[1, y]^2*G[0, y, x])/((x - y)*y) + 
    (-32/(x - y) - (16*x)/(-1 + y) - 16/y + (16*x)/y)*G[1, x]*G[y, x]*G[0, y, x] + 
    (16/(x - y) + (6*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, 1, x]*G[0, y, x] + 
    (16/(x - y) + (2*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, 1, y]*G[0, y, x] + 
    (32*x*(-1 + x - y)*G[0, 1 - y, x]*G[0, y, x])/((x - y)*y) + (-12/(x - y) - (12*x)/(-1 + y))*
     G[0, y]*G[1, 1 - y, x] + (-4/(x - y) - (4*x)/(-1 + y))*G[0, y]^2*G[1, 1 - y, x] + 
    (12/(x - y) + (12*x)/(-1 + y))*G[1, x]*G[1, 1 - y, x] + (-8/(x - y) - (8*x)/(-1 + y))*G[0, y]*
     G[1, x]*G[1, 1 - y, x] + (16/(x - y) + (16*x)/(-1 + y))*G[0, y]*G[1, y]*G[1, 1 - y, x] - 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[y, x]*G[1, 1 - y, x])/3 + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[y, x]^2*G[1, 1 - y, x] + 
    (8/(x - y) + (8*x)/(-1 + y))*G[0, 1, x]*G[1, 1 - y, x] + (-16/(x - y) - (16*x)/(-1 + y))*
     G[0, 1, y]*G[1, 1 - y, x] + (8/(x - y) + (8*x)/(-1 + y))*G[0, y, x]*G[1, 1 - y, x] + 
    (16/(x - y) + (16*x)/(-1 + y))*G[1, 1 - y, x]^2 + 
    (4*(268/(x - y) - 60/(-1 + y) + (194*x)/(-1 + y) + 179/y - (239*x)/y)*G[1, y, x])/9 + 
    (2*Pi^2*(4/(x - y) + (2*x)/(-1 + y) + 3/y - (3*x)/y)*G[1, y, x])/3 + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, x]*G[1, y, x])/3 + 
    (-44/(x - y) - 2/(-1 + y) - (20*x)/(-1 + y) - 22/y + (20*x)/y)*G[0, y]*G[1, y, x] + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]^2*G[1, y, x] + 
    (4*(11/(x - y) - 3/(-1 + y) + (3*x)/(-1 + y) + 2/y - (2*x)/y)*G[1, x]*G[1, y, x])/3 + 
    (16/(x - y) + (16*x)/(-1 + y) - 2/y + (2*x)/y)*G[0, y]*G[1, x]*G[1, y, x] + 
    (4*(11/(x - y) + (11*x)/(-1 + y) + 9/y - (12*x)/y)*G[1, y]*G[1, y, x])/3 + 
    (64/(x - y) + (24*x)/(-1 + y) + 42/y - (42*x)/y)*G[0, y]*G[1, y]*G[1, y, x] + 
    (-32/(x - y) - (32*x)/(-1 + y) - 4/y + (4*x)/y)*G[1, x]*G[1, y]*G[1, y, x] + 
    (16*x*(-1 + x - y)*G[1, y]^2*G[1, y, x])/((x - y)*y) - (8*(-x + y)*G[y, x]*G[1, y, x])/
     ((-1 + y)*y) + (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[0, y]*G[y, x]*G[1, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[1, y]*G[y, x]*G[1, y, x] + 
    (16/(x - y) + (16*x)/(-1 + y) + 6/y - (6*x)/y)*G[0, 1, x]*G[1, y, x] + 
    (-48/(x - y) - (16*x)/(-1 + y) - 30/y + (30*x)/y)*G[0, 1, y]*G[1, y, x] - 
    (32*x*(-1 + x - y)*G[0, 1 - y, x]*G[1, y, x])/((x - y)*y) + 
    (32/(x - y) + (16*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, y, x]*G[1, y, x] + 
    (16/(x - y) - (8*x)/(-1 + y) + 24/y - (24*x)/y)*G[1, 1 - y, x]*G[1, y, x] - 
    (4*(-1 + x)*G[1, y, x]^2)/y + (2*(11/(x - y) - (54*x)/(-1 + y) + 11/y - (2*x)/y)*G[0, 0, 1, y])/
     3 + (48/(x - y) - (14*x)/(-1 + y) + 48/y - (48*x)/y)*G[0, y]*G[0, 0, 1, y] + 
    (48/(x - y) + (48*x)/(-1 + y) - 6/y + (6*x)/y)*G[1, x]*G[0, 0, 1, y] + 
    (-96/(x - y) - (48*x)/(-1 + y) - 48/y + (48*x)/y)*G[y, x]*G[0, 0, 1, y] + 
    (32/(x - y) + (32*x)/(-1 + y) + 8/y - (8*x)/y)*G[0, y]*G[0, 1, 1, x] + 
    (-32/(x - y) - (32*x)/(-1 + y) - 8/y + (8*x)/y)*G[1, y]*G[0, 1, 1, x] - 
    (152*x*(-1 + x - y)*G[0, 1, 1, y])/(3*(x - y)*y) - (32*x*(-1 + x - y)*G[0, y]*G[0, 1, 1, y])/
     ((x - y)*y) + (24/(x - y) + (24*x)/(-1 + y))*G[1, x]*G[0, 1, 1, y] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[y, x]*G[0, 1, 1, y] - 
    (44*(x/(-1 + y) - y^(-1) + x/y)*G[0, 1, 1 - y, x])/3 + ((-8*x)/(-1 + y) + 8/y - (8*x)/y)*
     G[0, y]*G[0, 1, 1 - y, x] + (8/(x - y) + (8*x)/(-1 + y))*G[1, x]*G[0, 1, 1 - y, x] - 
    (4*(11/(x - y) + (11*x)/(-1 + y) - (9*x)/y)*G[0, 1, y, x])/3 + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y]*G[0, 1, y, x] + 
    (-8/(x - y) - (8*x)/(-1 + y) - 12/y + (12*x)/y)*G[1, x]*G[0, 1, y, x] + 
    (48/(x - y) + (28*x)/(-1 + y) + 20/y - (20*x)/y)*G[1, y]*G[0, 1, y, x] + 
    (64/(x - y) + (32*x)/(-1 + y) + 32/y - (32*x)/y)*G[y, x]*G[0, 1, y, x] - 
    (4*(2/(x - y) + (11*x)/(-1 + y) - 9/y + (9*x)/y)*G[0, 1 - y, 1, x])/3 + 
    (-16/(x - y) - (8*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]*G[0, 1 - y, 1, x] + 
    (-16/(x - y) - (16*x)/(-1 + y))*G[1, x]*G[0, 1 - y, 1, x] + 
    (112/(x - y) + (56*x)/(-1 + y) + 56/y - (56*x)/y)*G[y, x]*G[0, 1 - y, 1, x] - 
    (32*x*(-1 + x - y)*G[0, y]*G[0, 1 - y, 1 - y, x])/((x - y)*y) + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, 1 - y, y, x])/3 + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[0, 1 - y, y, x] + 
    (24/(x - y) + (24*x)/(-1 + y))*G[1, x]*G[0, 1 - y, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[y, x]*G[0, 1 - y, y, x] - 
    (2*(11/(x - y) + (18*x)/(-1 + y) + 11/y - (14*x)/y)*G[0, y, 1, x])/3 + 
    (-32/(x - y) - (26*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, y]*G[0, y, 1, x] + 
    (-8/(x - y) - (8*x)/(-1 + y) - 2/y + (2*x)/y)*G[1, x]*G[0, y, 1, x] + 
    (24/(x - y) + (28*x)/(-1 + y) - 4/y + (4*x)/y)*G[1, y]*G[0, y, 1, x] + 
    (96/(x - y) + (48*x)/(-1 + y) + 48/y - (48*x)/y)*G[y, x]*G[0, y, 1, x] + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[0, y, 1 - y, x])/3 + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[0, y, 1 - y, x] + 
    (24/(x - y) + (24*x)/(-1 + y))*G[1, x]*G[0, y, 1 - y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[y, x]*G[0, y, 1 - y, x] + 
    (8*x*G[1, y]*G[0, y, y, x])/(-1 + y) + (-24/(x - y) - (24*x)/(-1 + y))*G[1, 1, 1 - y, x] + 
    (16/(x - y) + (16*x)/(-1 + y))*G[0, y]*G[1, 1, 1 - y, x] + 
    (-96/(x - y) - (48*x)/(-1 + y) - 48/y + (48*x)/y)*G[y, x]*G[1, 1, 1 - y, x] - 
    (4*(7 - 7*x - 13*y + 2*x*y)*G[1, 1, y, x])/(3*(-1 + y)*y) + 
    (-32/(x - y) - (32*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y]*G[1, 1, y, x] + 
    (64/(x - y) + (64*x)/(-1 + y) + 8/y - (8*x)/y)*G[1, y]*G[1, 1, y, x] + 
    (32/(x - y) + (32*x)/(-1 + y))*G[0, y]*G[1, 1 - y, 1 - y, x] + 
    (-32/(x - y) - (32*x)/(-1 + y))*G[1, x]*G[1, 1 - y, 1 - y, x] + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, 1 - y, y, x])/3 + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[1, 1 - y, y, x] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, x]*G[1, 1 - y, y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[y, x]*G[1, 1 - y, y, x] + 
    (44*(2/(x - y) + x/(-1 + y) + y^(-1) - x/y)*G[1, y, 1 - y, x])/3 + 
    (48/(x - y) + (24*x)/(-1 + y) + 24/y - (24*x)/y)*G[0, y]*G[1, y, 1 - y, x] + 
    (-48/(x - y) - (24*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, x]*G[1, y, 1 - y, x] + 
    (-128/(x - y) - (64*x)/(-1 + y) - 64/y + (64*x)/y)*G[y, x]*G[1, y, 1 - y, x] + 
    (8*(-x + y)*G[1, y, y, x])/((-1 + y)*y) + (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*
     G[0, y]*G[1, y, y, x] + (8*(-1 + x)*G[1, x]*G[1, y, y, x])/y + 
    (128/(x - y) + (64*x)/(-1 + y) + 72/y - (72*x)/y)*G[1, y]*G[1, y, y, x] + 
    (-96/(x - y) + (20*x)/(-1 + y) - 96/y + (96*x)/y)*G[0, 0, 0, 1, y] + 
    (56*x*(-1 + x - y)*G[0, 0, 1, 1, y])/((x - y)*y) + (16*x*(-1 + x - y)*G[0, 0, 1, 1 - y, x])/
     ((x - y)*y) + (-32/(x - y) - (12*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, 0, 1, y, x] + 
    (16*x*(-1 + x - y)*G[0, 0, 1 - y, 1, x])/((x - y)*y) - (64*x*(-1 + x - y)*G[0, 0, 1 - y, y, x])/
     ((x - y)*y) + (-32/(x - y) - (12*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, 0, y, 1, x] - 
    (64*x*(-1 + x - y)*G[0, 0, y, 1 - y, x])/((x - y)*y) - (8*x*(-1 + x - y)*G[0, 1, 0, 1 - y, x])/
     ((x - y)*y) + (-8/(x - y) - (12*x)/(-1 + y) - 8/y + (8*x)/y)*G[0, 1, 0, y, x] + 
    (32*x*(-1 + x - y)*G[0, 1, 1, 1, y])/((x - y)*y) + (-32/(x - y) - (32*x)/(-1 + y))*
     G[0, 1, 1, 1 - y, x] - 4*(4/(x - y) + (4*x)/(-1 + y) - 3/y + (3*x)/y)*G[0, 1, 1, y, x] + 
    (8*x*(-1 + x - y)*G[0, 1, 1 - y, 1, x])/((x - y)*y) + 
    (8/(x - y) + (4*x)/(-1 + y) + 16/y - (16*x)/y)*G[0, 1, y, 1, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, 1, y, y, x] - 
    (40*x*(-1 + x - y)*G[0, 1 - y, 0, y, x])/((x - y)*y) + (32/(x - y) + (32*x)/(-1 + y))*
     G[0, 1 - y, 1, 1, x] + (-96/(x - y) - (48*x)/(-1 + y) - 48/y + (48*x)/y)*
     G[0, 1 - y, 1, y, x] + (32*x*(-1 + x - y)*G[0, 1 - y, 1 - y, 1, x])/((x - y)*y) + 
    (-72/(x - y) - (48*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, 1 - y, y, 1, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, 1 - y, y, y, x] + 
    (16/(x - y) + (16*x)/(-1 + y) + 4/y - (4*x)/y)*G[0, y, 1, 1, x] + 
    (-64/(x - y) - (32*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y, 1, y, x] + 
    (-72/(x - y) - (48*x)/(-1 + y) - 24/y + (24*x)/y)*G[0, y, 1 - y, 1, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y, 1 - y, y, x] + 
    (-64/(x - y) - (40*x)/(-1 + y) - 32/y + (32*x)/y)*G[0, y, y, 1, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[0, y, y, 1 - y, x] + 
    (64/(x - y) + (64*x)/(-1 + y))*G[1, 1, 1 - y, y, x] + (64/(x - y) + (64*x)/(-1 + y))*
     G[1, 1, y, 1 - y, x] + (-8/(x - y) + (16*x)/(-1 + y) - 24/y + (24*x)/y)*G[1, 1 - y, 1, y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, 1 - y, y, y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, y, 1 - y, y, x] + 
    (128/(x - y) + (64*x)/(-1 + y) + 64/y - (64*x)/y)*G[1, y, y, 1 - y, x] - 
    (4*(11/(x - y) + (27*x)/(-1 + y) + 11/y - (11*x)/y)*Zeta[3])/3 + 
    (-24/(x - y) - (24*x)/(-1 + y))*G[1, x]*Zeta[3] - (24*x*(-1 + x - y)*G[1, y]*Zeta[3])/
     ((x - y)*y)));

erblB = -2*(CF*nf^2*((8*(1 + 4*x - 4*y)*(-1 + y))/(27*(-1 + x)*(x - y)) - 
    (8*(-5 + 8*x - 8*y)*(-1 + y)*G[1, x])/(27*(-1 + x)*(x - y)) + 
    (4*(-(x - y)^(-1) + y/(-1 + x))*G[1, x]^2)/9 + (8*(-5 + 8*x - 8*y)*(-1 + y)*G[1, y])/
     (27*(-1 + x)*(x - y)) - (8*(-(x - y)^(-1) + y/(-1 + x))*G[1, x]*G[1, y])/9 + 
    (4*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]^2)/9) + 
  CA*CF*nf*((4*Pi^2*(-10 + 13*x - 13*y)*(-1 + y))/(27*(-1 + x)*(x - y)) - 
    (2*(-562/(-1 + x) - 209/(x - y) + (735*y)/(-1 + x)))/27 + (4*y*G[0, y])/(3*(-1 + x)) + 
    (4*(-84/(-1 + x) - 9/x - 167/(x - y) + (251*y)/(-1 + x))*G[1, x])/27 - 
    (4*Pi^2*(-x^(-1) + y/(-1 + x) + y/x)*G[1, x])/9 - (8*(10 + 13*x - 13*y)*y*G[0, y]*G[1, x])/
     (9*x*(x - y)) - (2*(1 + x - y)*y*G[0, y]^2*G[1, x])/(3*x*(x - y)) - 
    (44*(-(x - y)^(-1) + y/(-1 + x))*G[1, x]^2)/9 + (4*(1 + x - y)*y*G[0, y]*G[1, x]^2)/
     (3*x*(x - y)) - (4*(-167 + 260*x - 260*y)*(-1 + y)*G[1, y])/(27*(-1 + x)*(x - y)) - 
    (8*(-10 + 13*x - 13*y)*(-1 + y)*G[0, y]*G[1, y])/(9*(-1 + x)*(x - y)) - 
    (2*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]^2*G[1, y])/3 + 
    (8*(-10/x - (x - y)^(-1) + (11*y)/(-1 + x) + (13*y)/x)*G[1, x]*G[1, y])/9 + 
    (4*(x^(-1) - 3/(x - y) + (2*y)/(-1 + x) - y/x)*G[0, y]*G[1, x]*G[1, y])/3 - 
    (4*(1 + x - y)*y*G[1, x]^2*G[1, y])/(3*x*(x - y)) - (44*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]^2)/
     9 - (4*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y]^2)/3 + (8*(1 + x - y)*y*G[1, x]*G[1, y]^2)/
     (3*x*(x - y)) + (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, x]*G[y, x])/
     (9*(-1 + x)*x*(x - y)) + (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y]*G[1, x]*G[y, x])/
     3 + (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]^2*G[y, x])/3 - 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y]*G[y, x])/(9*(-1 + x)*x*(x - y)) - 
    (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y]*G[1, y]*G[y, x])/3 - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]*G[1, y]*G[y, x])/3 + 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]^2*G[y, x])/3 + 
    (8*(1 + x - y)*y*G[0, y]*G[0, 1, x])/(3*x*(x - y)) - (8*(1 + x - y)*y*G[1, y]*G[0, 1, x])/
     (3*x*(x - y)) + (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1, x])/3 + 
    (16*(-10 + 13*x - 13*y)*(-1 + y)*G[0, 1, y])/(9*(-1 + x)*(x - y)) - 
    (4*(-x^(-1) - 3/(x - y) + (4*y)/(-1 + x) + y/x)*G[1, x]*G[0, 1, y])/3 + 
    (8*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]*G[0, 1, y])/3 + 
    (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1, y])/3 - 
    (8*(1 + x - y)*y*G[1, x]*G[0, 1 - y, x])/(3*x*(x - y)) - 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1 - y, x])/3 - 
    (4*(1 + x - y)*y*G[1, x]*G[0, y, x])/(3*x*(x - y)) + (8*(1 + x - y)*y*G[1, y]*G[0, y, x])/
     (3*x*(x - y)) - (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[1, 1 - y, x])/3 - 
    (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y, x])/(9*(-1 + x)*x*(x - y)) - 
    (4*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y]*G[1, y, x])/3 + 
    (8*(1 + x - y)*y*G[1, x]*G[1, y, x])/(3*x*(x - y)) + 
    (8*(2/x - 3/(x - y) + y/(-1 + x) - (2*y)/x)*G[1, y]*G[1, y, x])/3 + 
    (4*(-(x - y)^(-1) + y/(-1 + x))*G[0, 0, 1, y])/3 + 
    (8*(-(x - y)^(-1) + y/(-1 + x))*G[0, 1, 1, y])/3 + 
    (8*(-x^(-1) + y/(-1 + x) + y/x)*G[0, 1, 1 - y, x])/3 + (8*(1 + x - y)*y*G[0, 1, y, x])/
     (3*x*(x - y)) + (8*(1 + x - y)*y*G[0, 1 - y, 1, x])/(3*x*(x - y)) + 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, 1 - y, y, x])/3 - 
    (4*(-(x - y)^(-1) + y/(-1 + x))*G[0, y, 1, x])/3 + 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y, 1 - y, x])/3 - 
    (8*(-x^(-1) + y/(-1 + x) + y/x)*G[1, 1, y, x])/3 + 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, 1 - y, y, x])/3 + 
    (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y, 1 - y, x])/3 - 
    (56*(-(x - y)^(-1) + y/(-1 + x))*Zeta[3])/3) + 
  CF^2*nf*((-16*Pi^2*y)/(27*(-1 + x)) + (88/(-1 + x) + 165/(x - y) - (301*y)/(-1 + x))/9 + 
    (2*y*G[0, y])/(3*(-1 + x)) - (4*Pi^2*y*G[0, y])/(9*(-1 + x)) - (10*y*G[0, y]^2)/(3*(-1 + x)) - 
    (2*y*G[0, y]^3)/(3*(-1 + x)) - (2*(4/(-1 + x) + 3/x - 15/(x - y) + (11*y)/(-1 + x) - (15*y)/x)*
      G[1, x])/9 - (2*Pi^2*(5/x - 7/(x - y) + y/(-1 + x) - (5*y)/x)*G[1, x])/9 - 
    (4*(-6/(-1 + x) + 50/x - 70/(x - y) + (18*y)/(-1 + x) - (65*y)/x)*G[0, y]*G[1, x])/9 + 
    (2*(-5/x + 5/(x - y) + (2*y)/(-1 + x) + (5*y)/x)*G[0, y]^2*G[1, x])/3 + 
    (2*(25/x - 68/(x - y) + (28*y)/(-1 + x) - (37*y)/x)*G[1, x]^2)/9 + 
    (2*(5/x - 9/(x - y) + (3*y)/(-1 + x) - (5*y)/x)*G[0, y]*G[1, x]^2)/3 - 
    (2*(x^(-1) - 3/(x - y) + y/(-1 + x) - y/x)*G[1, x]^3)/3 + 
    (2*(-15 + 23*x - 23*y)*(-1 + y)*G[1, y])/(9*(-1 + x)*(x - y)) + 
    (14*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[1, y])/9 + 
    (28*(-10 + 13*x - 13*y)*(-1 + y)*G[0, y]*G[1, y])/(9*(-1 + x)*(x - y)) + 
    (10*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]^2*G[1, y])/3 - 
    (4*(6/(-1 + x) - 35/x + 12/(x - y) + (2*y)/(-1 + x) + (41*y)/x)*G[1, x]*G[1, y])/9 + 
    (12/(x - y) - (12*y)/(-1 + x))*G[0, y]*G[1, x]*G[1, y] - 
    (2*(x^(-1) + (x - y)^(-1) + y/(-1 + x) - y/x)*G[1, x]^2*G[1, y])/3 - 
    (8*(-1 + 2*x - 2*y)*(-1 + y)*G[1, y]^2)/(3*(-1 + x)*(x - y)) + 
    (-6/(x - y) + (6*y)/(-1 + x))*G[0, y]*G[1, y]^2 + 
    (2*(7/x - 9/(x - y) + (5*y)/(-1 + x) - (7*y)/x)*G[1, x]*G[1, y]^2)/3 + 
    (2/(x - y) - (2*y)/(-1 + x))*G[1, y]^3 - (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, x]*
      G[y, x])/(9*(-1 + x)*x*(x - y)) + (8*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y]*
      G[y, x])/(9*(-1 + x)*x*(x - y)) + (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]*G[1, y]*
      G[y, x])/3 - (8*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]^2*G[y, x])/3 - 
    (4*(-1 + y)*(-2*x + 5*x^2 - 8*y - 5*x*y)*G[0, 1, x])/(9*(-1 + x)*x*(x - y)) - 
    (20*(1 + x - y)*y*G[0, y]*G[0, 1, x])/(3*x*(x - y)) + 
    (4*(-2/x + (x - y)^(-1) + y/(-1 + x) + (2*y)/x)*G[1, x]*G[0, 1, x])/3 - 
    (4*(4/x - 3/(x - y) + y/(-1 + x) - (4*y)/x)*G[1, y]*G[0, 1, x])/3 - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1, x])/3 - 
    (4*(-21/(-1 + x) - 70/(x - y) + (99*y)/(-1 + x))*G[0, 1, y])/9 - 
    (20*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[0, 1, y])/3 + 
    (4*(-5/x - 2/(x - y) + (8*y)/(-1 + x) + (5*y)/x)*G[1, x]*G[0, 1, y])/3 - 
    (8*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]*G[0, 1, y])/3 + 
    (16*(1 + x - y)*y*G[1, x]*G[0, 1 - y, x])/(3*x*(x - y)) + 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1 - y, x])/3 - 
    (8*(1 + x - y)*y*G[1, x]*G[0, y, x])/(3*x*(x - y)) - (8*(1 + x - y)*y*G[1, y]*G[0, y, x])/
     (3*x*(x - y)) + (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[1, 1 - y, x])/3 + 
    (16*(-10*x + 13*x^2 - 10*y - 6*x*y + 13*y^2)*G[1, y, x])/(9*(-1 + x)*x*(x - y)) - 
    (8*(1 + x - y)*y*G[1, x]*G[1, y, x])/(3*x*(x - y)) - 
    (8*(3/x - 5/(x - y) + (2*y)/(-1 + x) - (3*y)/x)*G[1, y]*G[1, y, x])/3 - 
    (4*(-x^(-1) - (x - y)^(-1) + y/(-1 + x) + y/x)*G[0, 0, 1, x])/3 + 
    (4*(-5/(x - y) + (3*y)/(-1 + x))*G[0, 0, 1, y])/3 + 
    (4*(2/x - (x - y)^(-1) + y/(-1 + x) - (2*y)/x)*G[0, 1, 1, x])/3 - 
    (4*(-5/(x - y) + (6*y)/(-1 + x))*G[0, 1, 1, y])/3 - 
    (16*(-x^(-1) + y/(-1 + x) + y/x)*G[0, 1, 1 - y, x])/3 + 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, 1, y, x])/3 - 
    (16*(1 + x - y)*y*G[0, 1 - y, 1, x])/(3*x*(x - y)) - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, 1 - y, y, x])/3 + 
    (16*(-(x - y)^(-1) + y/(-1 + x))*G[0, y, 1, x])/3 - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y, 1 - y, x])/3 + 
    (16*(-x^(-1) + y/(-1 + x) + y/x)*G[1, 1, y, x])/3 - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, 1 - y, y, x])/3 - 
    (16*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y, 1 - y, x])/3 + 
    (4*(-12/(x - y) + (11*y)/(-1 + x))*Zeta[3])/3) + 
  CF^3*((-4*(-39 + y))/(-1 + x) + (31*Pi^4*y)/(30*(-1 + x)) - (Pi^2*(1 + 3*y))/(3*(-1 + x)) - 
    (20*Pi^2*y*G[0, y])/(3*(-1 + x)) + ((-68 + 133*y)*G[0, y])/(-1 + x) - 
    (2*Pi^2*y*G[0, y]^2)/(3*(-1 + x)) + (2*(-2 + 5*y)*G[0, y]^2)/(-1 + x) - 
    (4*y*G[0, y]^3)/(3*(-1 + x)) + (y*G[0, y]^4)/(-1 + x) + 
    (-30/(-1 + x) - 89/x + 21/(x - y) + (33*y)/(-1 + x) + (5*y)/x)*G[1, x] + 
    (Pi^2*(6/(-1 + x) - 27/x + 33/(x - y) - (11*y)/(-1 + x) + (25*y)/x)*G[1, x])/3 + 
    (42/x - 24/(x - y) + (22*y)/(-1 + x) - (94*y)/x)*G[0, y]*G[1, x] - 
    (2*Pi^2*(19/x - 20/(x - y) + (5*y)/(-1 + x) - (19*y)/x)*G[0, y]*G[1, x])/3 + 
    (-2/(-1 + x) + x^(-1) + 3/(x - y) + (10*y)/(-1 + x) - y/x)*G[0, y]^2*G[1, x] + 
    (2*(14/x - 14/(x - y) + (3*y)/(-1 + x) - (14*y)/x)*G[0, y]^3*G[1, x])/3 + 
    (Pi^2*(5/x - 2/(x - y) + (2*y)/(-1 + x) - (5*y)/x)*G[1, x]^2)/3 + 
    (20/x - 25/(x - y) + (27*y)/(-1 + x) - (3*y)/x)*G[1, x]^2 + 
    (4/(-1 + x) + 3/x - 27/(x - y) + (5*y)/(-1 + x) + y/x)*G[0, y]*G[1, x]^2 + 
    (4/x - 10/(x - y) + (3*y)/(-1 + x) - (4*y)/x)*G[0, y]^2*G[1, x]^2 + 
    ((-8/x + 27/(x - y) - (9*y)/(-1 + x) + (2*y)/x)*G[1, x]^3)/3 - 
    (2*(19/x - 34/(x - y) + (9*y)/(-1 + x) - (19*y)/x)*G[0, y]*G[1, x]^3)/3 + 
    (x^(-1) - 2/(x - y) - y/x)*G[1, x]^4 - (7*(3 + 23*x - 23*y)*(-1 + y)*G[1, y])/
     ((-1 + x)*(x - y)) + (Pi^2*(-22/(-1 + x) - 33/(x - y) + (57*y)/(-1 + x))*G[1, y])/3 + 
    (70/(-1 + x) + 24/(x - y) - (78*y)/(-1 + x))*G[0, y]*G[1, y] + 
    (2*Pi^2*(-20/(x - y) + (19*y)/(-1 + x))*G[0, y]*G[1, y])/3 + 
    (10/(-1 + x) - 3/(x - y) - (11*y)/(-1 + x))*G[0, y]^2*G[1, y] - 
    (2*(-14/(x - y) + (17*y)/(-1 + x))*G[0, y]^3*G[1, y])/3 + 
    (2*Pi^2*(30/x - 34/(x - y) + (5*y)/(-1 + x) - (30*y)/x)*G[1, x]*G[1, y])/3 + 
    (-58/x + 50/(x - y) - (52*y)/(-1 + x) + (68*y)/x)*G[1, x]*G[1, y] + 
    (-4/(-1 + x) + 10/x + 54/(x - y) - (50*y)/(-1 + x) - (18*y)/x)*G[0, y]*G[1, x]*G[1, y] + 
    (-52/x + 68/(x - y) - (18*y)/(-1 + x) + (52*y)/x)*G[0, y]^2*G[1, x]*G[1, y] + 
    (-4/(-1 + x) + 8/x - 3/(x - y) + y/(-1 + x) - (6*y)/x)*G[1, x]^2*G[1, y] + 
    (24/x - 56/(x - y) + (6*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[1, x]^2*G[1, y] + 
    (10/x - 16/(x - y) + (6*y)/(-1 + x) - (10*y)/x)*G[1, x]^3*G[1, y] + 
    ((-25 + 34*x - 34*y)*(-1 + y)*G[1, y]^2)/((-1 + x)*(x - y)) - 
    (26*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]^2)/3 - ((27 + x - y)*(-1 + y)*G[0, y]*G[1, y]^2)/
     ((-1 + x)*(x - y)) + (-32/(x - y) + (32*y)/(-1 + x))*G[0, y]^2*G[1, y]^2 + 
    (-2/(-1 + x) + 16/x - 27/(x - y) + (17*y)/(-1 + x) - (16*y)/x)*G[1, x]*G[1, y]^2 + 
    (20/x + 4/(x - y) + (10*y)/(-1 + x) - (20*y)/x)*G[0, y]*G[1, x]*G[1, y]^2 + 
    (-18/x + 28/(x - y) - (8*y)/(-1 + x) + (18*y)/x)*G[1, x]^2*G[1, y]^2 - 
    ((-9 + 7*x - 7*y)*(-1 + y)*G[1, y]^3)/((-1 + x)*(x - y)) + (4/(x - y) - (4*y)/(-1 + x))*G[0, y]*
     G[1, y]^3 - (2*(-1 + x + y)*G[1, x]*G[1, y]^3)/((-1 + x)*x) + 
    (-2/(x - y) + (2*y)/(-1 + x))*G[1, y]^4 + (16*(-1 + x + y)*G[0, y]*G[1 - y, x])/((-1 + x)*x) - 
    (16*(-1 + x + y)*G[1, x]*G[1 - y, x])/((-1 + x)*x) - (68*(x - y)*G[y, x])/((-1 + x)*x) - 
    (8*(x - y)*G[0, y]*G[y, x])/((-1 + x)*x) + (2*(-1 + 8*x - 8*y)*G[1, x]*G[y, x])/((-1 + x)*x) + 
    (46*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]*G[y, x])/3 + 
    (8*(x - y)*G[0, y]*G[1, x]*G[y, x])/((-1 + x)*x) + 
    (-26/x + 52/(x - y) - (26*y)/(-1 + x) + (26*y)/x)*G[0, y]^2*G[1, x]*G[y, x] + 
    (30/x - 60/(x - y) + (30*y)/(-1 + x) - (30*y)/x)*G[0, y]*G[1, x]^2*G[y, x] + 
    (-2/x + 4/(x - y) - (2*y)/(-1 + x) + (2*y)/x)*G[1, x]^3*G[y, x] - 
    (2*(-1 + 4*x - 4*y)*G[1, y]*G[y, x])/((-1 + x)*x) - 
    (46*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]*G[y, x])/3 - 
    (8*(x - y)*G[0, y]*G[1, y]*G[y, x])/((-1 + x)*x) + 
    (26/x - 52/(x - y) + (26*y)/(-1 + x) - (26*y)/x)*G[0, y]^2*G[1, y]*G[y, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[1, x]*G[1, y]*G[y, x] + 
    (44/x - 88/(x - y) + (44*y)/(-1 + x) - (44*y)/x)*G[0, y]*G[1, x]*G[1, y]*G[y, x] + 
    (-34/x + 68/(x - y) - (34*y)/(-1 + x) + (34*y)/x)*G[1, x]^2*G[1, y]*G[y, x] + 
    (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[1, y]^2*G[y, x] + 
    (-10/x + 20/(x - y) - (10*y)/(-1 + x) + (10*y)/x)*G[0, y]*G[1, y]^2*G[y, x] + 
    (-18/x + 36/(x - y) - (18*y)/(-1 + x) + (18*y)/x)*G[1, x]*G[1, y]^2*G[y, x] + 
    (-2/x + 4/(x - y) - (2*y)/(-1 + x) + (2*y)/x)*G[1, y]^3*G[y, x] - 
    (4*(x - y)*G[y, x]^2)/((-1 + x)*x) + (40/x - 80/(x - y) + (40*y)/(-1 + x) - (40*y)/x)*G[0, y]*
     G[1, x]*G[y, x]^2 + (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[1, x]^2*G[y, x]^2 + 
    (-40/x + 80/(x - y) - (40*y)/(-1 + x) + (40*y)/x)*G[0, y]*G[1, y]*G[y, x]^2 + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (36/x - 72/(x - y) + (36*y)/(-1 + x) - (36*y)/x)*G[1, y]^2*G[y, x]^2 - 
    (2*Pi^2*(x^(-1) - 16/(x - y) + (16*y)/(-1 + x) - y/x)*G[0, 1, x])/3 - 
    (8*(-1 + y)*(x^2 - 3*y - x*y)*G[0, 1, x])/((-1 + x)*x*(x - y)) + 
    (-4/(-1 + x) + 30/x - 6/(x - y) - (14*y)/(-1 + x) - (34*y)/x)*G[0, y]*G[0, 1, x] + 
    (-2/x - 20/(x - y) + (22*y)/(-1 + x) + (2*y)/x)*G[0, y]^2*G[0, 1, x] + 
    (4/(-1 + x) - 14/x + 6/(x - y) + (6*y)/(-1 + x) + (18*y)/x)*G[1, x]*G[0, 1, x] + 
    (12/x + 16/(x - y) - (12*y)/(-1 + x) - (12*y)/x)*G[0, y]*G[1, x]*G[0, 1, x] + 
    (-8/x + 4/(x - y) + (8*y)/(-1 + x) + (8*y)/x)*G[1, x]^2*G[0, 1, x] + 
    (4/(-1 + x) - 24/x - 6/(x - y) + (2*y)/(-1 + x) + (28*y)/x)*G[1, y]*G[0, 1, x] + 
    (16/x - 32/(x - y) - (16*y)/x)*G[0, y]*G[1, y]*G[0, 1, x] + 
    (-8/x - 8/(x - y) + (4*y)/(-1 + x) + (8*y)/x)*G[1, x]*G[1, y]*G[0, 1, x] + 
    (-4/x - 4/(x - y) + (12*y)/(-1 + x) + (4*y)/x)*G[1, y]^2*G[0, 1, x] + 
    (-8/(-1 + x) - 24/x + 48/(x - y) - (16*y)/(-1 + x) + (16*y)/x)*G[y, x]*G[0, 1, x] + 
    (-52/x + 104/(x - y) - (52*y)/(-1 + x) + (52*y)/x)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (20/x - 40/(x - y) + (20*y)/(-1 + x) - (20*y)/x)*G[1, x]*G[y, x]*G[0, 1, x] + 
    (12/x - 24/(x - y) + (12*y)/(-1 + x) - (12*y)/x)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (56/x - 112/(x - y) + (56*y)/(-1 + x) - (56*y)/x)*G[y, x]^2*G[0, 1, x] + 
    (6/x - (4*y)/(-1 + x) - (6*y)/x)*G[0, 1, x]^2 - 
    (2*Pi^2*(-28/(x - y) + (19*y)/(-1 + x))*G[0, 1, y])/3 + 
    (-72/(-1 + x) - 24/(x - y) + (72*y)/(-1 + x))*G[0, 1, y] + 
    (-20/(-1 + x) + 6/(x - y) + (36*y)/(-1 + x))*G[0, y]*G[0, 1, y] + 
    (-32/(x - y) + (26*y)/(-1 + x))*G[0, y]^2*G[0, 1, y] + 
    (16/(-1 + x) - 64/x + 12/(x - y) + (28*y)/(-1 + x) + (68*y)/x)*G[1, x]*G[0, 1, y] + 
    (24/x - (12*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (-14/x + 52/(x - y) - (2*y)/(-1 + x) + (14*y)/x)*G[1, x]^2*G[0, 1, y] + 
    (-100/(-1 + x) - 12/(x - y) + (116*y)/(-1 + x))*G[1, y]*G[0, 1, y] + 
    (-24/(x - y) + (20*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1, y] + 
    (80/x - 144/(x - y) - (80*y)/x)*G[1, x]*G[1, y]*G[0, 1, y] + 
    (40/(x - y) - (40*y)/(-1 + x))*G[1, y]^2*G[0, 1, y] + (8*(x - y)*G[y, x]*G[0, 1, y])/
     ((-1 + x)*x) + (-76/x + 152/(x - y) - (76*y)/(-1 + x) + (76*y)/x)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (40/x - 80/(x - y) + (40*y)/(-1 + x) - (40*y)/x)*G[y, x]^2*G[0, 1, y] + 
    (-20/x + 96/(x - y) - (64*y)/(-1 + x) + (20*y)/x)*G[0, 1, x]*G[0, 1, y] + 
    (-4/(x - y) + (46*y)/(-1 + x))*G[0, 1, y]^2 + (16*(-1 + y)*G[0, y]*G[0, 1 - y, x])/(-1 + x) + 
    (24*(1 + x - y)*y*G[1, x]*G[0, 1 - y, x])/(x*(x - y)) + 
    (16*(-1 + y)*G[0, y]*G[1, x]*G[0, 1 - y, x])/x - (16*(1 + x - y)*y*G[1, x]^2*G[0, 1 - y, x])/
     (x*(x - y)) + (48/(x - y) - (48*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1 - y, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[y, x]*G[0, 1 - y, x] + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (80/x - 160/(x - y) + (80*y)/(-1 + x) - (80*y)/x)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (-96/x + 192/(x - y) - (96*y)/(-1 + x) + (96*y)/x)*G[y, x]^2*G[0, 1 - y, x] + 
    (48/(x - y) - (48*y)/(-1 + x))*G[0, 1, x]*G[0, 1 - y, x] + (-48/(x - y) + (48*y)/(-1 + x))*
     G[0, 1, y]*G[0, 1 - y, x] + (32*y*G[0, y, x])/(-1 + x) + (-12/x + 12/(x - y) - (4*y)/(-1 + x))*
     G[1, x]*G[0, y, x] + (-8/x + 8/(x - y) - (4*y)/(-1 + x) + (8*y)/x)*G[0, y]*G[1, x]*
     G[0, y, x] + (-4/x + 4/(x - y) + (6*y)/(-1 + x) + (4*y)/x)*G[1, x]^2*G[0, y, x] - 
    (4*(x^2 - 3*y - 2*x*y + 4*y^2)*G[1, y]*G[0, y, x])/((-1 + x)*x*(x - y)) + 
    (-16/x - 16/(x - y) + (32*y)/(-1 + x) + (16*y)/x)*G[0, y]*G[1, y]*G[0, y, x] + 
    (16/x - 16/(x - y) + (8*y)/(-1 + x) - (16*y)/x)*G[1, x]*G[1, y]*G[0, y, x] + 
    (4/x + 32/(x - y) - (40*y)/(-1 + x) - (4*y)/x)*G[1, y]^2*G[0, y, x] + 
    (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[1, x]*G[y, x]*G[0, y, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[1, y]*G[y, x]*G[0, y, x] + 
    (-16/x + 80/(x - y) - (64*y)/(-1 + x) + (16*y)/x)*G[0, 1, x]*G[0, y, x] + 
    (16/x + 16/(x - y) - (32*y)/(-1 + x) - (16*y)/x)*G[0, 1, y]*G[0, y, x] + 
    (-96/(x - y) + (96*y)/(-1 + x))*G[0, 1 - y, x]*G[0, y, x] + (16*(-1 + x + y)*G[1, 1 - y, x])/
     ((-1 + x)*x) - (16*y*G[0, y]*G[1, 1 - y, x])/x + (16*y*G[1, x]*G[1, 1 - y, x])/x - 
    (48*(1 + x - y)*y*G[0, y]*G[1, x]*G[1, 1 - y, x])/(x*(x - y)) + 
    (48*(1 + x - y)*y*G[0, y]*G[1, y]*G[1, 1 - y, x])/(x*(x - y)) + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[y, x]*G[1, 1 - y, x] + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (-96/x + 192/(x - y) - (96*y)/(-1 + x) + (96*y)/x)*G[y, x]^2*G[1, 1 - y, x] + 
    (48*(1 + x - y)*y*G[0, 1, x]*G[1, 1 - y, x])/(x*(x - y)) - 
    (48*(1 + x - y)*y*G[0, 1, y]*G[1, 1 - y, x])/(x*(x - y)) + (48*(1 + x - y)*y*G[1, 1 - y, x]^2)/
     (x*(x - y)) - (44*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y, x])/3 - 
    (2*(16 - 9*x - 23*y + 16*x*y)*G[1, y, x])/((-1 + x)*x) - (4*(2 + x - 3*y)*G[0, y]*G[1, y, x])/
     ((-1 + x)*x) + (26/x - 52/(x - y) + (26*y)/(-1 + x) - (26*y)/x)*G[0, y]^2*G[1, y, x] + 
    (-8/(-1 + x) + 8/x - 12/(x - y) + (8*y)/(-1 + x) - (8*y)/x)*G[1, x]*G[1, y, x] + 
    (-60/x + 72/(x - y) - (12*y)/(-1 + x) + (60*y)/x)*G[0, y]*G[1, x]*G[1, y, x] + 
    (12/x - 24/(x - y) + (8*y)/(-1 + x) - (12*y)/x)*G[1, x]^2*G[1, y, x] + 
    (12/(-1 + x) - 40/x + 60/(x - y) - (36*y)/(-1 + x) + (36*y)/x)*G[1, y]*G[1, y, x] + 
    (-44/x + 136/(x - y) - (92*y)/(-1 + x) + (44*y)/x)*G[0, y]*G[1, y]*G[1, y, x] + 
    (100/x - 104/(x - y) + (12*y)/(-1 + x) - (100*y)/x)*G[1, x]*G[1, y]*G[1, y, x] + 
    (-48/(x - y) + (44*y)/(-1 + x))*G[1, y]^2*G[1, y, x] + 
    (-80/x + 160/(x - y) - (80*y)/(-1 + x) + (80*y)/x)*G[0, y]*G[y, x]*G[1, y, x] + 
    (40/x - 80/(x - y) + (40*y)/(-1 + x) - (40*y)/x)*G[1, x]*G[y, x]*G[1, y, x] + 
    (152/x - 304/(x - y) + (152*y)/(-1 + x) - (152*y)/x)*G[1, y]*G[y, x]*G[1, y, x] + 
    (-64/x + 80/(x - y) - (16*y)/(-1 + x) + (64*y)/x)*G[0, 1, x]*G[1, y, x] + 
    (-44/x + 40/(x - y) + (4*y)/(-1 + x) + (44*y)/x)*G[0, 1, y]*G[1, y, x] + 
    (96/(x - y) - (96*y)/(-1 + x))*G[0, 1 - y, x]*G[1, y, x] + 
    (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[0, y, x]*G[1, y, x] + 
    (64/x - 32/(x - y) - (32*y)/(-1 + x) - (64*y)/x)*G[1, 1 - y, x]*G[1, y, x] + 
    (6/x + 6/(x - y) - (6*y)/(-1 + x) - (6*y)/x)*G[0, 0, 1, x] + 
    (-12/x + 56/(x - y) - (16*y)/(-1 + x) + (12*y)/x)*G[0, y]*G[0, 0, 1, x] + 
    (4/x - 16/(x - y) + (4*y)/(-1 + x) - (4*y)/x)*G[1, x]*G[0, 0, 1, x] + 
    (12/x - 48/(x - y) + (20*y)/(-1 + x) - (12*y)/x)*G[1, y]*G[0, 0, 1, x] + 
    (20/x - 40/(x - y) + (20*y)/(-1 + x) - (20*y)/x)*G[y, x]*G[0, 0, 1, x] + 
    (20/(-1 + x) - 6/(x - y) - (90*y)/(-1 + x))*G[0, 0, 1, y] + (88/(x - y) - (112*y)/(-1 + x))*
     G[0, y]*G[0, 0, 1, y] + (-20/x - 56/(x - y) + (40*y)/(-1 + x) + (20*y)/x)*G[1, x]*
     G[0, 0, 1, y] + (96/(x - y) - (92*y)/(-1 + x))*G[1, y]*G[0, 0, 1, y] + 
    (100/x - 200/(x - y) + (100*y)/(-1 + x) - (100*y)/x)*G[y, x]*G[0, 0, 1, y] + 
    (-4/x + 16/(x - y) - (8*y)/(-1 + x) + (4*y)/x)*G[1, x]*G[0, 0, y, x] + 
    (-12/x + 56/(x - y) - (28*y)/(-1 + x) + (12*y)/x)*G[1, y]*G[0, 0, y, x] + 
    (-12/(-1 + x) + 12/x - 6/(x - y) + (18*y)/(-1 + x) - (24*y)/x)*G[0, 1, 1, x] + 
    (4/x - 16/(x - y) - (4*y)/(-1 + x) - (4*y)/x)*G[0, y]*G[0, 1, 1, x] + 
    (32/x - 8/(x - y) - (40*y)/(-1 + x) - (32*y)/x)*G[1, x]*G[0, 1, 1, x] + 
    (-4/x + 8/(x - y) + (12*y)/(-1 + x) + (4*y)/x)*G[1, y]*G[0, 1, 1, x] + 
    (-20/x + 40/(x - y) - (20*y)/(-1 + x) + (20*y)/x)*G[y, x]*G[0, 1, 1, x] + 
    (136/(-1 + x) + 78/(x - y) - (228*y)/(-1 + x))*G[0, 1, 1, y] + 
    (144/(x - y) - (188*y)/(-1 + x))*G[0, y]*G[0, 1, 1, y] + 
    (-160/x + 176/(x - y) + (44*y)/(-1 + x) + (160*y)/x)*G[1, x]*G[0, 1, 1, y] + 
    (-48/(x - y) + (56*y)/(-1 + x))*G[1, y]*G[0, 1, 1, y] + 
    (212/x - 424/(x - y) + (212*y)/(-1 + x) - (212*y)/x)*G[y, x]*G[0, 1, 1, y] + 
    (24/x - (24*y)/(-1 + x) - (24*y)/x)*G[0, 1, 1 - y, x] + (16/x - (16*y)/(-1 + x) - (16*y)/x)*
     G[0, y]*G[0, 1, 1 - y, x] + (-16/x + (16*y)/(-1 + x) + (16*y)/x)*G[1, x]*G[0, 1, 1 - y, x] + 
    (-4/(-1 + x) + 48/x - 48/(x - y) + (4*y)/(-1 + x) - (28*y)/x)*G[0, 1, y, x] + 
    (60/x - 104/(x - y) + (52*y)/(-1 + x) - (60*y)/x)*G[0, y]*G[0, 1, y, x] + 
    (20/x - 24/(x - y) - (20*y)/(-1 + x) - (20*y)/x)*G[1, x]*G[0, 1, y, x] + 
    (-28/x + 24/(x - y) - (12*y)/(-1 + x) + (28*y)/x)*G[1, y]*G[0, 1, y, x] + 
    (-112/x + 224/(x - y) - (112*y)/(-1 + x) + (112*y)/x)*G[y, x]*G[0, 1, y, x] + 
    (16/(-1 + x) + 24/x - 24/(x - y) - (16*y)/(-1 + x) - (24*y)/x)*G[0, 1 - y, 1, x] + 
    (16/x - 48/(x - y) + (48*y)/(-1 + x) - (16*y)/x)*G[0, y]*G[0, 1 - y, 1, x] + 
    (32/x - 16/(x - y) - (32*y)/x)*G[1, x]*G[0, 1 - y, 1, x] + 
    (-128/x + 256/(x - y) - (128*y)/(-1 + x) + (128*y)/x)*G[y, x]*G[0, 1 - y, 1, x] + 
    (96/(x - y) - (96*y)/(-1 + x))*G[0, y]*G[0, 1 - y, 1 - y, x] + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, 1 - y, y, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[0, y]*G[0, 1 - y, y, x] + 
    (-80/x + 64/(x - y) + (16*y)/(-1 + x) + (80*y)/x)*G[1, x]*G[0, 1 - y, y, x] + 
    (192/x - 384/(x - y) + (192*y)/(-1 + x) - (192*y)/x)*G[y, x]*G[0, 1 - y, y, x] + 
    (12/(-1 + x) + 24/x - 48/(x - y) + (4*y)/(-1 + x))*G[0, y, 1, x] + 
    (76/x - 96/(x - y) + (24*y)/(-1 + x) - (76*y)/x)*G[0, y]*G[0, y, 1, x] + 
    (44/x - 40/(x - y) - (20*y)/(-1 + x) - (44*y)/x)*G[1, x]*G[0, y, 1, x] + 
    (-36/x - 24/(x - y) + (60*y)/(-1 + x) + (36*y)/x)*G[1, y]*G[0, y, 1, x] + 
    (-152/x + 304/(x - y) - (152*y)/(-1 + x) + (152*y)/x)*G[y, x]*G[0, y, 1, x] + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y, 1 - y, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[0, y]*G[0, y, 1 - y, x] + 
    (-80/x + 64/(x - y) + (16*y)/(-1 + x) + (80*y)/x)*G[1, x]*G[0, y, 1 - y, x] + 
    (192/x - 384/(x - y) + (192*y)/(-1 + x) - (192*y)/x)*G[y, x]*G[0, y, 1 - y, x] + 
    (-8/x + 8/(x - y) - (4*y)/(-1 + x) + (8*y)/x)*G[1, x]*G[0, y, y, x] + 
    (-28/x + 56/(x - y) - (28*y)/(-1 + x) + (28*y)/x)*G[1, y]*G[0, y, y, x] - 
    (32*y*G[1, 1, 1 - y, x])/x + (96*(1 + x - y)*y*G[0, y]*G[1, 1, 1 - y, x])/(x*(x - y)) + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[y, x]*G[1, 1, 1 - y, x] + 
    (24/(-1 + x) - 40/x + (32*y)/x)*G[1, 1, y, x] + 
    (84/x - 72/(x - y) - (12*y)/(-1 + x) - (84*y)/x)*G[0, y]*G[1, 1, y, x] + 
    (-40/x + 80/(x - y) - (40*y)/(-1 + x) + (40*y)/x)*G[1, x]*G[1, 1, y, x] + 
    (-152/x + 112/(x - y) + (40*y)/(-1 + x) + (152*y)/x)*G[1, y]*G[1, 1, y, x] + 
    (96*(1 + x - y)*y*G[0, y]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) - 
    (96*(1 + x - y)*y*G[1, x]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[1, 1 - y, y, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[0, y]*G[1, 1 - y, y, x] + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[1, x]*G[1, 1 - y, y, x] + 
    (192/x - 384/(x - y) + (192*y)/(-1 + x) - (192*y)/x)*G[y, x]*G[1, 1 - y, y, x] + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[1, y, 1 - y, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[0, y]*G[1, y, 1 - y, x] + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[1, x]*G[1, y, 1 - y, x] + 
    (192/x - 384/(x - y) + (192*y)/(-1 + x) - (192*y)/x)*G[y, x]*G[1, y, 1 - y, x] + 
    (4*(-2 + x + y)*G[1, y, y, x])/((-1 + x)*x) + (80/x - 160/(x - y) + (80*y)/(-1 + x) - (80*y)/x)*
     G[0, y]*G[1, y, y, x] + (-44/x + 88/(x - y) - (44*y)/(-1 + x) + (44*y)/x)*G[1, x]*
     G[1, y, y, x] + (-148/x + 296/(x - y) - (148*y)/(-1 + x) + (148*y)/x)*G[1, y]*G[1, y, y, x] + 
    (8/(x - y) - (8*y)/(-1 + x))*G[0, 0, 0, 1, x] + (-128/(x - y) + (240*y)/(-1 + x))*
     G[0, 0, 0, 1, y] + (-48/x + 16/(x - y) + (20*y)/(-1 + x) + (48*y)/x)*G[0, 0, 1, 1, x] + 
    (-272/(x - y) + (240*y)/(-1 + x))*G[0, 0, 1, 1, y] + (-96/(x - y) + (96*y)/(-1 + x))*
     G[0, 0, 1, 1 - y, x] + (16/x - 120/(x - y) + (108*y)/(-1 + x) - (16*y)/x)*G[0, 0, 1, y, x] + 
    (-96/(x - y) + (96*y)/(-1 + x))*G[0, 0, 1 - y, 1, x] + (192/(x - y) - (192*y)/(-1 + x))*
     G[0, 0, 1 - y, y, x] + (28/x - 192/(x - y) + (144*y)/(-1 + x) - (28*y)/x)*G[0, 0, y, 1, x] + 
    (192/(x - y) - (192*y)/(-1 + x))*G[0, 0, y, 1 - y, x] + 
    (12/x - 64/(x - y) + (32*y)/(-1 + x) - (12*y)/x)*G[0, 1, 0, y, x] + 
    (-60/x + 8/(x - y) + (76*y)/(-1 + x) + (60*y)/x)*G[0, 1, 1, 1, x] + 
    (-72/(x - y) + (60*y)/(-1 + x))*G[0, 1, 1, 1, y] - (96*(1 + x - y)*y*G[0, 1, 1, 1 - y, x])/
     (x*(x - y)) + (84/x - 72/(x - y) + (20*y)/(-1 + x) - (84*y)/x)*G[0, 1, 1, y, x] + 
    (-12/x + 24/(x - y) + (20*y)/(-1 + x) + (12*y)/x)*G[0, 1, y, 1, x] + 
    (120/x - 224/(x - y) + (112*y)/(-1 + x) - (120*y)/x)*G[0, 1, y, y, x] + 
    (96/(x - y) - (96*y)/(-1 + x))*G[0, 1 - y, 0, y, x] + (-96/x + 64/(x - y) + (96*y)/x)*
     G[0, 1 - y, 1, 1, x] + (128/x - 256/(x - y) + (128*y)/(-1 + x) - (128*y)/x)*
     G[0, 1 - y, 1, y, x] + (-96/(x - y) + (96*y)/(-1 + x))*G[0, 1 - y, 1 - y, 1, x] + 
    (128/x - 160/(x - y) + (32*y)/(-1 + x) - (128*y)/x)*G[0, 1 - y, y, 1, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[0, 1 - y, y, y, x] + 
    (-112/x + 120/(x - y) + (4*y)/(-1 + x) + (112*y)/x)*G[0, y, 1, 1, x] + 
    (140/x - 272/(x - y) + (136*y)/(-1 + x) - (140*y)/x)*G[0, y, 1, y, x] + 
    (128/x - 160/(x - y) + (32*y)/(-1 + x) - (128*y)/x)*G[0, y, 1 - y, 1, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[0, y, 1 - y, y, x] + 
    (148/x - 288/(x - y) + (144*y)/(-1 + x) - (148*y)/x)*G[0, y, y, 1, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[0, y, y, 1 - y, x] + 
    (48*y*G[1, 1, 1, y, x])/(-1 + x) + (192*(1 + x - y)*y*G[1, 1, 1 - y, y, x])/(x*(x - y)) + 
    (192*(1 + x - y)*y*G[1, 1, y, 1 - y, x])/(x*(x - y)) + 
    (-64/x + 32/(x - y) + (32*y)/(-1 + x) + (64*y)/x)*G[1, 1 - y, 1, y, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[1, 1 - y, y, y, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[1, y, 1 - y, y, x] + 
    (-192/x + 384/(x - y) - (192*y)/(-1 + x) + (192*y)/x)*G[1, y, y, 1 - y, x] - 
    (2*(-4 + 35*y)*Zeta[3])/(-1 + x) + (72*y*G[0, y]*Zeta[3])/(-1 + x) + 
    (140/x - 184/(x - y) + (12*y)/(-1 + x) - (140*y)/x)*G[1, x]*Zeta[3] + 
    (184/(x - y) - (188*y)/(-1 + x))*G[1, y]*Zeta[3]) + 
  CA^2*CF*((2*Pi^4*(-11/(x - y) + (16*y)/(-1 + x)))/45 - 
    (2*Pi^2*(-60/(-1 + x) - 134/(x - y) + (149*y)/(-1 + x)))/27 + 
    (-2884/(-1 + x) - 2205/(x - y) + (6529*y)/(-1 + x))/27 - (2*Pi^2*(-1 + 4*y)*G[0, y])/
     (3*(-1 + x)) + (2*(-66 + 73*y)*G[0, y])/(3*(-1 + x)) - (10*y*G[0, y]^2)/(-1 + x) - 
    (Pi^2*y*G[0, y]^2)/(3*(-1 + x)) - (2*(-561/(-1 + x) + 225/x - 1205/(x - y) + (1604*y)/(-1 + x))*
      G[1, x])/27 + (2*Pi^2*(-11/x + 9/(x - y) + (11*y)/(-1 + x) + (8*y)/x)*G[1, x])/9 + 
    (2*Pi^2*(-x^(-1) + 2/(x - y) + y/x)*G[0, y]*G[1, x])/3 + 
    (4*(-89/x + 134/(x - y) + (149*y)/x)*G[0, y]*G[1, x])/9 + 
    ((11 + 20*x - 20*y)*y*G[0, y]^2*G[1, x])/(3*x*(x - y)) + 
    (121*(-(x - y)^(-1) + y/(-1 + x))*G[1, x]^2)/9 - (22*(1 + x - y)*y*G[0, y]*G[1, x]^2)/
     (3*x*(x - y)) + (2*(-1205 + 947*x - 947*y)*(-1 + y)*G[1, y])/(27*(-1 + x)*(x - y)) + 
    Pi^2*(-2/(x - y) + (2*y)/(-1 + x))*G[1, y] + (8*(-67 + 97*x - 97*y)*(-1 + y)*G[0, y]*G[1, y])/
     (9*(-1 + x)*(x - y)) + (4*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y])/3 + 
    ((-11 + 20*x - 20*y)*(-1 + y)*G[0, y]^2*G[1, y])/(3*(-1 + x)*(x - y)) - 
    (4*Pi^2*(1 + x - y)*y*G[1, x]*G[1, y])/(3*x*(x - y)) - 
    (2*(-178/x + 147/(x - y) + (121*y)/(-1 + x) + (298*y)/x)*G[1, x]*G[1, y])/9 - 
    (2*(11/x - 15/(x - y) + (22*y)/(-1 + x) - (8*y)/x)*G[0, y]*G[1, x]*G[1, y])/3 + 
    (-7/x + 4/(x - y) + (7*y)/x)*G[0, y]^2*G[1, x]*G[1, y] + (22*(1 + x - y)*y*G[1, x]^2*G[1, y])/
     (3*x*(x - y)) + (121*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]^2)/9 + 
    (4*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y]^2)/3 + (2/(x - y) - (2*y)/(-1 + x))*G[0, y]^2*
     G[1, y]^2 - (44*(1 + x - y)*y*G[1, x]*G[1, y]^2)/(3*x*(x - y)) - 
    (4*(1 + x - y)*y*G[0, y]*G[1, x]*G[1, y]^2)/(x*(x - y)) + 
    (8*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y]^3)/3 - (44*(x - y)*G[y, x])/((-1 + x)*x) + 
    (2*Pi^2*(x - y)*G[y, x])/(3*(-1 + x)*x) + (4*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*
      G[1, x]*G[y, x])/3 - (8*(-67*x + 97*x^2 - 67*y - 60*x*y + 97*y^2)*G[1, x]*G[y, x])/
     (9*(-1 + x)*x*(x - y)) + (2*(-11*x + 8*x^2 - 11*y + 6*x*y + 8*y^2)*G[0, y]*G[1, x]*G[y, x])/
     (3*(-1 + x)*x*(x - y)) + (-8/x + 16/(x - y) - (8*y)/(-1 + x) + (8*y)/x)*G[0, y]^2*G[1, x]*
     G[y, x] - (22*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]^2*G[y, x])/3 - 
    (4*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]*G[y, x])/3 + 
    (8*(-67*x + 97*x^2 - 67*y - 60*x*y + 97*y^2)*G[1, y]*G[y, x])/(9*(-1 + x)*x*(x - y)) - 
    (2*(-11*x + 8*x^2 - 11*y + 6*x*y + 8*y^2)*G[0, y]*G[1, y]*G[y, x])/(3*(-1 + x)*x*(x - y)) + 
    (8/x - 16/(x - y) + (8*y)/(-1 + x) - (8*y)/x)*G[0, y]^2*G[1, y]*G[y, x] - 
    (4*(-22*x + 25*x^2 - 22*y - 6*x*y + 25*y^2)*G[1, x]*G[1, y]*G[y, x])/(3*(-1 + x)*x*(x - y)) + 
    (40/x - 80/(x - y) + (40*y)/(-1 + x) - (40*y)/x)*G[0, y]*G[1, x]*G[1, y]*G[y, x] - 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]^2*G[y, x])/3 + 
    (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[0, y]*G[1, y]^2*G[y, x] + 
    (-16/x + 32/(x - y) - (16*y)/(-1 + x) + (16*y)/x)*G[1, x]*G[1, y]^2*G[y, x] - 
    (4*(x - y)*G[1, x]*G[y, x]^2)/((-1 + x)*x) + (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*
     G[0, y]*G[1, x]*G[y, x]^2 + (4*(x - y)*G[1, y]*G[y, x]^2)/((-1 + x)*x) + 
    (-16/x + 32/(x - y) - (16*y)/(-1 + x) + (16*y)/x)*G[0, y]*G[1, y]*G[y, x]^2 + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[1, y]^2*G[y, x]^2 - 
    (2*Pi^2*y*G[0, 1, x])/(3*(-1 + x)) + (4*(-3/(-1 + x) + 11/x - 2/(x - y) + (3*y)/(-1 + x) - 
       (11*y)/x)*G[0, y]*G[0, 1, x])/3 + (-4/(x - y) + (7*y)/(-1 + x))*G[0, y]^2*G[0, 1, x] + 
    (12/x - 16/(x - y) - (12*y)/x)*G[0, y]*G[1, x]*G[0, 1, x] - 
    (4*(-3/(-1 + x) + 11/x - 2/(x - y) + (3*y)/(-1 + x) - (11*y)/x)*G[1, y]*G[0, 1, x])/3 + 
    (24/(x - y) - (26*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1, x] + (-12/x + 16/(x - y) + (12*y)/x)*
     G[1, x]*G[1, y]*G[0, 1, x] + (-8/(x - y) + (8*y)/(-1 + x))*G[1, y]^2*G[0, 1, x] + 
    (2*(-11*x + 20*x^2 - 11*y - 18*x*y + 20*y^2)*G[y, x]*G[0, 1, x])/(3*(-1 + x)*x*(x - y)) + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[y, x]^2*G[0, 1, x] - 
    (8*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[0, 1, y])/3 - 
    (4*(-120/(-1 + x) - 268/(x - y) + (343*y)/(-1 + x))*G[0, 1, y])/9 + 
    (4*(2 + y)*G[0, y]*G[0, 1, y])/(-1 + x) + (-8/(x - y) + (11*y)/(-1 + x))*G[0, y]^2*G[0, 1, y] + 
    (2*(-11/x + 3/(x - y) + (44*y)/(-1 + x) + (8*y)/x)*G[1, x]*G[0, 1, y])/3 + 
    (32/x - 24/(x - y) - (32*y)/x)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (28*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]*G[0, 1, y])/3 + (-8/(x - y) + (8*y)/(-1 + x))*G[0, y]*
     G[1, y]*G[0, 1, y] + (8/(x - y) - (8*y)/(-1 + x))*G[1, y]^2*G[0, 1, y] + 
    (2*(-11*x + 14*x^2 - 11*y - 6*x*y + 14*y^2)*G[y, x]*G[0, 1, y])/(3*(-1 + x)*x*(x - y)) + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[y, x]^2*G[0, 1, y] + 
    (-24/(x - y) + (22*y)/(-1 + x))*G[0, 1, x]*G[0, 1, y] + (-4/(x - y) + (4*y)/(-1 + x))*
     G[0, 1, y]^2 + (-12/(x - y) + (12*y)/(-1 + x))*G[0, y]*G[0, 1 - y, x] + 
    (-4/(x - y) + (4*y)/(-1 + x))*G[0, y]^2*G[0, 1 - y, x] + 
    (44*(1 + x - y)*y*G[1, x]*G[0, 1 - y, x])/(3*x*(x - y)) + 
    (8*(1 + x - y)*y*G[0, y]*G[1, x]*G[0, 1 - y, x])/(x*(x - y)) + 
    (16/(x - y) - (16*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1 - y, x] + 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1 - y, x])/3 + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (32/x - 64/(x - y) + (32*y)/(-1 + x) - (32*y)/x)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[y, x]^2*G[0, 1 - y, x] + 
    (8/(x - y) - (8*y)/(-1 + x))*G[0, 1, x]*G[0, 1 - y, x] + (-16/(x - y) + (16*y)/(-1 + x))*
     G[0, 1, y]*G[0, 1 - y, x] + (20*y*G[0, y, x])/(-1 + x) + (2*Pi^2*y*G[0, y, x])/(3*(-1 + x)) + 
    (2*(11 + 2*x - 2*y)*y*G[1, x]*G[0, y, x])/(3*x*(x - y)) + 
    (4*(-3/(-1 + x) + 11/x - 11/(x - y) + (12*y)/(-1 + x) - (11*y)/x)*G[1, y]*G[0, y, x])/3 + 
    (-16/(x - y) + (18*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, y, x] + 
    (4/x - 8/(x - y) - (4*y)/x)*G[1, x]*G[1, y]*G[0, y, x] + (16/(x - y) - (16*y)/(-1 + x))*
     G[1, y]^2*G[0, y, x] + (16/x - 32/(x - y) + (16*y)/(-1 + x) - (16*y)/x)*G[1, x]*G[y, x]*
     G[0, y, x] + (16/(x - y) - (10*y)/(-1 + x))*G[0, 1, x]*G[0, y, x] + 
    (16/(x - y) - (14*y)/(-1 + x))*G[0, 1, y]*G[0, y, x] + (-32/(x - y) + (32*y)/(-1 + x))*
     G[0, 1 - y, x]*G[0, y, x] - (12*(1 + x - y)*y*G[0, y]*G[1, 1 - y, x])/(x*(x - y)) - 
    (4*(1 + x - y)*y*G[0, y]^2*G[1, 1 - y, x])/(x*(x - y)) + 
    (12*(1 + x - y)*y*G[1, x]*G[1, 1 - y, x])/(x*(x - y)) - 
    (8*(1 + x - y)*y*G[0, y]*G[1, x]*G[1, 1 - y, x])/(x*(x - y)) + 
    (16*(1 + x - y)*y*G[0, y]*G[1, y]*G[1, 1 - y, x])/(x*(x - y)) + 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[1, 1 - y, x])/3 + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[y, x]^2*G[1, 1 - y, x] + 
    (8*(1 + x - y)*y*G[0, 1, x]*G[1, 1 - y, x])/(x*(x - y)) - 
    (16*(1 + x - y)*y*G[0, 1, y]*G[1, 1 - y, x])/(x*(x - y)) + 
    (8*(1 + x - y)*y*G[0, y, x]*G[1, 1 - y, x])/(x*(x - y)) + (16*(1 + x - y)*y*G[1, 1 - y, x]^2)/
     (x*(x - y)) - (4*(-60/(-1 + x) + 89/x - 268/(x - y) + (194*y)/(-1 + x) - (149*y)/x)*
      G[1, y, x])/9 - (2*Pi^2*(x^(-1) - 4/(x - y) + (2*y)/(-1 + x) - y/x)*G[1, y, x])/3 - 
    (2*(-11*x + 8*x^2 - 11*y + 6*x*y + 8*y^2)*G[0, y]*G[1, y, x])/(3*(-1 + x)*x*(x - y)) + 
    (8/x - 16/(x - y) + (8*y)/(-1 + x) - (8*y)/x)*G[0, y]^2*G[1, y, x] + 
    (4*(2/x - 11/(x - y) + y/x)*G[1, x]*G[1, y, x])/3 + (-18/x + 16/(x - y) + (18*y)/x)*G[0, y]*
     G[1, x]*G[1, y, x] - (4*(-3/(-1 + x) + 13/x - 33/(x - y) + (14*y)/(-1 + x) - (13*y)/x)*G[1, y]*
      G[1, y, x])/3 + (-22/x + 64/(x - y) - (40*y)/(-1 + x) + (22*y)/x)*G[0, y]*G[1, y]*
     G[1, y, x] + (28/x - 32/(x - y) - (28*y)/x)*G[1, x]*G[1, y]*G[1, y, x] + 
    (-16/(x - y) + (16*y)/(-1 + x))*G[1, y]^2*G[1, y, x] + (8*(x - y)*G[y, x]*G[1, y, x])/
     ((-1 + x)*x) + (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[0, y]*G[y, x]*G[1, y, x] + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[1, y]*G[y, x]*G[1, y, x] + 
    (-10/x + 16/(x - y) + (10*y)/x)*G[0, 1, x]*G[1, y, x] + 
    (18/x - 48/(x - y) + (32*y)/(-1 + x) - (18*y)/x)*G[0, 1, y]*G[1, y, x] + 
    (32/(x - y) - (32*y)/(-1 + x))*G[0, 1 - y, x]*G[1, y, x] + 
    (-16/x + 32/(x - y) - (16*y)/(-1 + x) + (16*y)/x)*G[0, y, x]*G[1, y, x] + 
    (8/x + 16/(x - y) - (24*y)/(-1 + x) - (8*y)/x)*G[1, 1 - y, x]*G[1, y, x] - 
    (4*(-1 + y)*G[1, y, x]^2)/x - (2*(9/(-1 + x) - 11/(x - y) + (56*y)/(-1 + x))*G[0, 0, 1, y])/3 + 
    (48/(x - y) - (62*y)/(-1 + x))*G[0, y]*G[0, 0, 1, y] + (-54/x + 48/(x - y) + (54*y)/x)*G[1, x]*
     G[0, 0, 1, y] + (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[y, x]*G[0, 0, 1, y] + 
    (-24/x + 32/(x - y) + (24*y)/x)*G[0, y]*G[0, 1, 1, x] + (24/x - 32/(x - y) - (24*y)/x)*G[1, y]*
     G[0, 1, 1, x] - (152*(-(x - y)^(-1) + y/(-1 + x))*G[0, 1, 1, y])/3 + 
    (32/(x - y) - (32*y)/(-1 + x))*G[0, y]*G[0, 1, 1, y] + (24*(1 + x - y)*y*G[1, x]*G[0, 1, 1, y])/
     (x*(x - y)) + (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[y, x]*G[0, 1, 1, y] - 
    (44*(-x^(-1) + y/(-1 + x) + y/x)*G[0, 1, 1 - y, x])/3 + (8/x - (8*y)/(-1 + x) - (8*y)/x)*
     G[0, y]*G[0, 1, 1 - y, x] + (8*(1 + x - y)*y*G[1, x]*G[0, 1, 1 - y, x])/(x*(x - y)) + 
    (4*(-9/(-1 + x) + 11/x - 11/(x - y) + (9*y)/(-1 + x) - (11*y)/x)*G[0, 1, y, x])/3 + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[0, 1, y, x] + 
    (-4/x - 8/(x - y) + (4*y)/x)*G[1, x]*G[0, 1, y, x] + 
    (-28/x + 48/(x - y) - (20*y)/(-1 + x) + (28*y)/x)*G[1, y]*G[0, 1, y, x] + 
    (-32/x + 64/(x - y) - (32*y)/(-1 + x) + (32*y)/x)*G[y, x]*G[0, 1, y, x] - 
    (4*(-11/x + 2/(x - y) + (9*y)/(-1 + x) + (11*y)/x)*G[0, 1 - y, 1, x])/3 + 
    (8/x - 16/(x - y) + (8*y)/(-1 + x) - (8*y)/x)*G[0, y]*G[0, 1 - y, 1, x] - 
    (16*(1 + x - y)*y*G[1, x]*G[0, 1 - y, 1, x])/(x*(x - y)) + 
    (-56/x + 112/(x - y) - (56*y)/(-1 + x) + (56*y)/x)*G[y, x]*G[0, 1 - y, 1, x] + 
    (32/(x - y) - (32*y)/(-1 + x))*G[0, y]*G[0, 1 - y, 1 - y, x] - 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, 1 - y, y, x])/3 + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[0, 1 - y, y, x] + 
    (24*(1 + x - y)*y*G[1, x]*G[0, 1 - y, y, x])/(x*(x - y)) + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[y, x]*G[0, 1 - y, y, x] - 
    (2*(3/(-1 + x) + 11/(x - y) + (4*y)/(-1 + x))*G[0, y, 1, x])/3 + 
    (24/x - 32/(x - y) + (6*y)/(-1 + x) - (24*y)/x)*G[0, y]*G[0, y, 1, x] + 
    (6/x - 8/(x - y) - (6*y)/x)*G[1, x]*G[0, y, 1, x] + 
    (-28/x + 24/(x - y) + (4*y)/(-1 + x) + (28*y)/x)*G[1, y]*G[0, y, 1, x] + 
    (-48/x + 96/(x - y) - (48*y)/(-1 + x) + (48*y)/x)*G[y, x]*G[0, y, 1, x] - 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y, 1 - y, x])/3 + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[0, y, 1 - y, x] + 
    (24*(1 + x - y)*y*G[1, x]*G[0, y, 1 - y, x])/(x*(x - y)) + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[y, x]*G[0, y, 1 - y, x] + 
    (8*y*G[1, y]*G[0, y, y, x])/(-1 + x) - (24*(1 + x - y)*y*G[1, 1, 1 - y, x])/(x*(x - y)) + 
    (16*(1 + x - y)*y*G[0, y]*G[1, 1, 1 - y, x])/(x*(x - y)) + 
    (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[y, x]*G[1, 1, 1 - y, x] - 
    (4*(7 - 7*x - 13*y + 2*x*y)*G[1, 1, y, x])/(3*(-1 + x)*x) + (36/x - 32/(x - y) - (36*y)/x)*
     G[0, y]*G[1, 1, y, x] + (-56/x + 64/(x - y) + (56*y)/x)*G[1, y]*G[1, 1, y, x] + 
    (32*(1 + x - y)*y*G[0, y]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) - 
    (32*(1 + x - y)*y*G[1, x]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) - 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, 1 - y, y, x])/3 + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[1, 1 - y, y, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[1, x]*G[1, 1 - y, y, x] + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[y, x]*G[1, 1 - y, y, x] - 
    (44*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y, 1 - y, x])/3 + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[1, y, 1 - y, x] + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[1, x]*G[1, y, 1 - y, x] + 
    (64/x - 128/(x - y) + (64*y)/(-1 + x) - (64*y)/x)*G[y, x]*G[1, y, 1 - y, x] - 
    (8*(x - y)*G[1, y, y, x])/((-1 + x)*x) + (32/x - 64/(x - y) + (32*y)/(-1 + x) - (32*y)/x)*
     G[0, y]*G[1, y, y, x] + (8*(-1 + y)*G[1, x]*G[1, y, y, x])/x + 
    (-56/x + 128/(x - y) - (64*y)/(-1 + x) + (56*y)/x)*G[1, y]*G[1, y, y, x] + 
    (-96/(x - y) + (116*y)/(-1 + x))*G[0, 0, 0, 1, y] + (-56/(x - y) + (56*y)/(-1 + x))*
     G[0, 0, 1, 1, y] + (-16/(x - y) + (16*y)/(-1 + x))*G[0, 0, 1, 1 - y, x] + 
    (-32/(x - y) + (20*y)/(-1 + x))*G[0, 0, 1, y, x] + (-16/(x - y) + (16*y)/(-1 + x))*
     G[0, 0, 1 - y, 1, x] + (64/(x - y) - (64*y)/(-1 + x))*G[0, 0, 1 - y, y, x] + 
    (-32/(x - y) + (20*y)/(-1 + x))*G[0, 0, y, 1, x] + (64/(x - y) - (64*y)/(-1 + x))*
     G[0, 0, y, 1 - y, x] + (8/(x - y) - (8*y)/(-1 + x))*G[0, 1, 0, 1 - y, x] + 
    (-8/(x - y) - (4*y)/(-1 + x))*G[0, 1, 0, y, x] + (-32/(x - y) + (32*y)/(-1 + x))*
     G[0, 1, 1, 1, y] - (32*(1 + x - y)*y*G[0, 1, 1, 1 - y, x])/(x*(x - y)) - 
    4*(-7/x + 4/(x - y) + (7*y)/x)*G[0, 1, 1, y, x] + (-8/(x - y) + (8*y)/(-1 + x))*
     G[0, 1, 1 - y, 1, x] + (8/x + 8/(x - y) - (4*y)/(-1 + x) - (8*y)/x)*G[0, 1, y, 1, x] + 
    (32/x - 64/(x - y) + (32*y)/(-1 + x) - (32*y)/x)*G[0, 1, y, y, x] + 
    (40/(x - y) - (40*y)/(-1 + x))*G[0, 1 - y, 0, y, x] + (32*(1 + x - y)*y*G[0, 1 - y, 1, 1, x])/
     (x*(x - y)) + (48/x - 96/(x - y) + (48*y)/(-1 + x) - (48*y)/x)*G[0, 1 - y, 1, y, x] + 
    (-32/(x - y) + (32*y)/(-1 + x))*G[0, 1 - y, 1 - y, 1, x] + 
    (48/x - 72/(x - y) + (24*y)/(-1 + x) - (48*y)/x)*G[0, 1 - y, y, 1, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[0, 1 - y, y, y, x] + 
    (-12/x + 16/(x - y) + (12*y)/x)*G[0, y, 1, 1, x] + 
    (32/x - 64/(x - y) + (32*y)/(-1 + x) - (32*y)/x)*G[0, y, 1, y, x] + 
    (48/x - 72/(x - y) + (24*y)/(-1 + x) - (48*y)/x)*G[0, y, 1 - y, 1, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[0, y, 1 - y, y, x] + 
    (32/x - 64/(x - y) + (24*y)/(-1 + x) - (32*y)/x)*G[0, y, y, 1, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[0, y, y, 1 - y, x] + 
    (64*(1 + x - y)*y*G[1, 1, 1 - y, y, x])/(x*(x - y)) + (64*(1 + x - y)*y*G[1, 1, y, 1 - y, x])/
     (x*(x - y)) + (-16/x - 8/(x - y) + (24*y)/(-1 + x) + (16*y)/x)*G[1, 1 - y, 1, y, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[1, 1 - y, y, y, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[1, y, 1 - y, y, x] + 
    (-64/x + 128/(x - y) - (64*y)/(-1 + x) + (64*y)/x)*G[1, y, y, 1 - y, x] - 
    (4*(11/(x - y) + (16*y)/(-1 + x))*Zeta[3])/3 - (24*(1 + x - y)*y*G[1, x]*Zeta[3])/(x*(x - y)) + 
    (24/(x - y) - (24*y)/(-1 + x))*G[1, y]*Zeta[3]) + 
  CA*CF^2*((-59*Pi^4*y)/(45*(-1 + x)) - (Pi^2*(-9 + 143*y))/(27*(-1 + x)) + 
    (2*(-1139 + 317*y))/(9*(-1 + x)) + (2*Pi^2*(-6 + 41*y)*G[0, y])/(9*(-1 + x)) - 
    ((-354 + 533*y)*G[0, y])/(3*(-1 + x)) + (151*y*G[0, y]^2)/(3*(-1 + x)) - 
    (Pi^2*y*G[0, y]^2)/(3*(-1 + x)) + (11*y*G[0, y]^3)/(3*(-1 + x)) + 
    ((-4/(-1 + x) + 861/x - 777/(x - y) + (457*y)/(-1 + x) - (147*y)/x)*G[1, x])/9 + 
    (Pi^2*(-6/(-1 + x) + 91/x - 131/(x - y) - y/(-1 + x) - (79*y)/x)*G[1, x])/9 + 
    (2*(-120/(-1 + x) + 454/x - 956/(x - y) + (279*y)/(-1 + x) - (646*y)/x)*G[0, y]*G[1, x])/9 - 
    (2*Pi^2*(-7/x + 5/(x - y) + (3*y)/(-1 + x) + (7*y)/x)*G[0, y]*G[1, x])/3 + 
    ((37/x - 37/(x - y) - (22*y)/(-1 + x) - (61*y)/x)*G[0, y]^2*G[1, x])/3 + 
    (2*(1 + x - y)*y*G[0, y]^3*G[1, x])/(x*(x - y)) + (Pi^2*(-4/(x - y) - y/(-1 + x))*G[1, x]^2)/
     3 + ((-398/x + 886/(x - y) - (368*y)/(-1 + x) + (557*y)/x)*G[1, x]^2)/9 + 
    ((-6/(-1 + x) - 67/x + 117/(x - y) - (27*y)/(-1 + x) + (55*y)/x)*G[0, y]*G[1, x]^2)/3 + 
    (-2/x + 2/(x - y) + y/(-1 + x) + (2*y)/x)*G[0, y]^2*G[1, x]^2 + 
    (11*(x^(-1) - 3/(x - y) + y/(-1 + x) - y/x)*G[1, x]^3)/3 + 
    (4/x - 6/(x - y) + (2*y)/(-1 + x) - (4*y)/x)*G[0, y]*G[1, x]^3 + 
    ((777 + 995*x - 995*y)*(-1 + y)*G[1, y])/(9*(-1 + x)*(x - y)) - 
    (Pi^2*(-131 + 161*x - 161*y)*(-1 + y)*G[1, y])/(9*(-1 + x)*(x - y)) - 
    (10*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y])/3 - 
    (2*(-339/(-1 + x) - 956/(x - y) + (1331*y)/(-1 + x))*G[0, y]*G[1, y])/9 - 
    ((-37 + 61*x - 61*y)*(-1 + y)*G[0, y]^2*G[1, y])/(3*(-1 + x)*(x - y)) + 
    (-2/(x - y) + (2*y)/(-1 + x))*G[0, y]^3*G[1, y] - 
    (2*(-120/(-1 + x) + 217/x - 186/(x - y) + (29*y)/(-1 + x) - (292*y)/x)*G[1, x]*G[1, y])/9 + 
    (2*Pi^2*(-18/x + 19/(x - y) + (2*y)/(-1 + x) + (18*y)/x)*G[1, x]*G[1, y])/3 + 
    (4/(-1 + x) + 12/x - 66/(x - y) + (74*y)/(-1 + x) + (4*y)/x)*G[0, y]*G[1, x]*G[1, y] + 
    (32/x - 26/(x - y) + (2*y)/(-1 + x) - (32*y)/x)*G[0, y]^2*G[1, x]*G[1, y] + 
    ((6/(-1 + x) + 23/x - 7/(x - y) + (5*y)/(-1 + x) - (11*y)/x)*G[1, x]^2*G[1, y])/3 + 
    (-8/x + 20/(x - y) - (6*y)/(-1 + x) + (8*y)/x)*G[0, y]*G[1, x]^2*G[1, y] + 
    (-4/x + 6/(x - y) - (2*y)/(-1 + x) + (4*y)/x)*G[1, x]^3*G[1, y] + 
    ((-62 + 139*x - 139*y)*(-1 + y)*G[1, y]^2)/(3*(-1 + x)*(x - y)) + 
    (4*Pi^2*(-(x - y)^(-1) + y/(-1 + x))*G[1, y]^2)/3 - 
    ((-27 + 13*x - 13*y)*(-1 + y)*G[0, y]*G[1, y]^2)/((-1 + x)*(x - y)) + 
    (4/(x - y) - (4*y)/(-1 + x))*G[0, y]^2*G[1, y]^2 + 
    ((-113/x + 135/(x - y) - (55*y)/(-1 + x) + (101*y)/x)*G[1, x]*G[1, y]^2)/3 + 
    (-16/x + 2/(x - y) + (4*y)/(-1 + x) + (16*y)/x)*G[0, y]*G[1, x]*G[1, y]^2 + 
    (6/x - 8/(x - y) + (3*y)/(-1 + x) - (6*y)/x)*G[1, x]^2*G[1, y]^2 + 
    (-11/(x - y) + (11*y)/(-1 + x))*G[1, y]^3 - (28*(-(x - y)^(-1) + y/(-1 + x))*G[0, y]*G[1, y]^3)/
     3 - (2*(1 + x - y)*y*G[1, x]*G[1, y]^3)/(x*(x - y)) - (8*(-1 + x + y)*G[0, y]*G[1 - y, x])/
     ((-1 + x)*x) + (8*(-1 + x + y)*G[1, x]*G[1 - y, x])/((-1 + x)*x) + 
    (118*(x - y)*G[y, x])/((-1 + x)*x) - (4*Pi^2*(x - y)*G[y, x])/(3*(-1 + x)*x) - 
    (38*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]*G[y, x])/3 + 
    (2*(-259*x + 352*x^2 - 277*y - 168*x*y + 352*y^2)*G[1, x]*G[y, x])/(9*(-1 + x)*x*(x - y)) - 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, y]*G[1, x]*G[y, x])/((-1 + x)*x*(x - y)) + 
    (24/x - 48/(x - y) + (24*y)/(-1 + x) - (24*y)/x)*G[0, y]^2*G[1, x]*G[y, x] - 
    (2*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[1, x]^2*G[y, x])/((-1 + x)*x*(x - y)) + 
    (-10/x + 20/(x - y) - (10*y)/(-1 + x) + (10*y)/x)*G[0, y]*G[1, x]^2*G[y, x] + 
    (-2/x + 4/(x - y) - (2*y)/(-1 + x) + (2*y)/x)*G[1, x]^3*G[y, x] + 
    (38*Pi^2*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y]*G[y, x])/3 - 
    (2*(-259*x + 352*x^2 - 277*y - 168*x*y + 352*y^2)*G[1, y]*G[y, x])/(9*(-1 + x)*x*(x - y)) + 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, y]*G[1, y]*G[y, x])/((-1 + x)*x*(x - y)) + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]^2*G[1, y]*G[y, x] - 
    (160*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, x]*G[1, y]*G[y, x])/3 + 
    (-104/x + 208/(x - y) - (104*y)/(-1 + x) + (104*y)/x)*G[0, y]*G[1, x]*G[1, y]*G[y, x] + 
    (22/x - 44/(x - y) + (22*y)/(-1 + x) - (22*y)/x)*G[1, x]^2*G[1, y]*G[y, x] - 
    (4*(-20*x + 17*x^2 - 20*y + 6*x*y + 17*y^2)*G[1, y]^2*G[y, x])/(3*(-1 + x)*x*(x - y)) + 
    (34/x - 68/(x - y) + (34*y)/(-1 + x) - (34*y)/x)*G[0, y]*G[1, y]^2*G[y, x] + 
    (42/x - 84/(x - y) + (42*y)/(-1 + x) - (42*y)/x)*G[1, x]*G[1, y]^2*G[y, x] + 
    (-2/x + 4/(x - y) - (2*y)/(-1 + x) + (2*y)/x)*G[1, y]^3*G[y, x] + 
    (8*(x - y)*G[1, x]*G[y, x]^2)/((-1 + x)*x) + (-44/x + 88/(x - y) - (44*y)/(-1 + x) + (44*y)/x)*
     G[0, y]*G[1, x]*G[y, x]^2 + (10/x - 20/(x - y) + (10*y)/(-1 + x) - (10*y)/x)*G[1, x]^2*
     G[y, x]^2 - (8*(x - y)*G[1, y]*G[y, x]^2)/((-1 + x)*x) + 
    (44/x - 88/(x - y) + (44*y)/(-1 + x) - (44*y)/x)*G[0, y]*G[1, y]*G[y, x]^2 + 
    (92/x - 184/(x - y) + (92*y)/(-1 + x) - (92*y)/x)*G[1, x]*G[1, y]*G[y, x]^2 + 
    (-46/x + 92/(x - y) - (46*y)/(-1 + x) + (46*y)/x)*G[1, y]^2*G[y, x]^2 + 
    (2*(-42/(-1 + x) + 118/x - 116/(x - y) + (203*y)/(-1 + x) - (118*y)/x)*G[0, 1, x])/9 + 
    (2*Pi^2*(x^(-1) - 10/(x - y) + (11*y)/(-1 + x) - y/x)*G[0, 1, x])/3 + 
    (2*(12/(-1 + x) - 73/x + 19/(x - y) + (73*y)/x)*G[0, y]*G[0, 1, x])/3 + 
    (16/(x - y) - (24*y)/(-1 + x))*G[0, y]^2*G[0, 1, x] - 
    (22*(-2/x + (x - y)^(-1) + y/(-1 + x) + (2*y)/x)*G[1, x]*G[0, 1, x])/3 + 
    (-24/x + 20/(x - y) + (8*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[1, x]*G[0, 1, x] + 
    (2/x - (4*y)/(-1 + x) - (2*y)/x)*G[1, x]^2*G[0, 1, x] + 
    (2*(-12/(-1 + x) + 62/x + 3/(x - y) + (11*y)/(-1 + x) - (62*y)/x)*G[1, y]*G[0, 1, x])/3 + 
    (-4/x - 32/(x - y) + (52*y)/(-1 + x) + (4*y)/x)*G[0, y]*G[1, y]*G[0, 1, x] + 
    (24/x - 20/(x - y) - (8*y)/(-1 + x) - (24*y)/x)*G[1, x]*G[1, y]*G[0, 1, x] + 
    (20/(x - y) - (24*y)/(-1 + x))*G[1, y]^2*G[0, 1, x] - 
    (8*(-11*x + 17*x^2 - 11*y - 12*x*y + 17*y^2)*G[y, x]*G[0, 1, x])/(3*(-1 + x)*x*(x - y)) + 
    (76/x - 152/(x - y) + (76*y)/(-1 + x) - (76*y)/x)*G[0, y]*G[y, x]*G[0, 1, x] + 
    (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[1, x]*G[y, x]*G[0, 1, x] + 
    (-52/x + 104/(x - y) - (52*y)/(-1 + x) + (52*y)/x)*G[1, y]*G[y, x]*G[0, 1, x] + 
    (-68/x + 136/(x - y) - (68*y)/(-1 + x) + (68*y)/x)*G[y, x]^2*G[0, 1, x] + 
    (-4/x + (2*y)/(-1 + x) + (4*y)/x)*G[0, 1, x]^2 + 
    (2*Pi^2*(-20/(x - y) + (17*y)/(-1 + x))*G[0, 1, y])/3 + 
    (4*(-165/(-1 + x) - 478/(x - y) + (594*y)/(-1 + x))*G[0, 1, y])/9 + 
    (2*(-36/(-1 + x) - 19/(x - y) + (7*y)/(-1 + x))*G[0, y]*G[0, 1, y])/3 + 
    (24/(x - y) - (34*y)/(-1 + x))*G[0, y]^2*G[0, 1, y] - 
    (2*(12/(-1 + x) - 73/x + 32/(x - y) + (112*y)/(-1 + x) + (85*y)/x)*G[1, x]*G[0, 1, y])/3 + 
    (-72/x + 40/(x - y) + (4*y)/(-1 + x) + (72*y)/x)*G[0, y]*G[1, x]*G[0, 1, y] + 
    (8/x - 28/(x - y) + (4*y)/(-1 + x) - (8*y)/x)*G[1, x]^2*G[0, 1, y] - 
    (4*(-25 + 61*x - 61*y)*(-1 + y)*G[1, y]*G[0, 1, y])/(3*(-1 + x)*(x - y)) + 
    (20/(x - y) - (20*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1, y] + (-40/x + 72/(x - y) + (40*y)/x)*
     G[1, x]*G[1, y]*G[0, 1, y] + (-36/(x - y) + (36*y)/(-1 + x))*G[1, y]^2*G[0, 1, y] + 
    (12/x - 24/(x - y) + (12*y)/(-1 + x) - (12*y)/x)*G[y, x]*G[0, 1, y] + 
    (84/x - 168/(x - y) + (84*y)/(-1 + x) - (84*y)/x)*G[0, y]*G[y, x]*G[0, 1, y] + 
    (28/x - 56/(x - y) + (28*y)/(-1 + x) - (28*y)/x)*G[1, x]*G[y, x]*G[0, 1, y] + 
    (8/x - 16/(x - y) + (8*y)/(-1 + x) - (8*y)/x)*G[1, y]*G[y, x]*G[0, 1, y] + 
    (-44/x + 88/(x - y) - (44*y)/(-1 + x) + (44*y)/x)*G[y, x]^2*G[0, 1, y] + 
    (8/x - 8/(x - y) - (8*y)/(-1 + x) - (8*y)/x)*G[0, 1, x]*G[0, 1, y] + 
    (8/(x - y) - (28*y)/(-1 + x))*G[0, 1, y]^2 - (8*(-3 + 4*x - 4*y)*(-1 + y)*G[0, y]*
      G[0, 1 - y, x])/((-1 + x)*(x - y)) + (8/(x - y) - (8*y)/(-1 + x))*G[0, y]^2*G[0, 1 - y, x] - 
    (124*(1 + x - y)*y*G[1, x]*G[0, 1 - y, x])/(3*x*(x - y)) + (24/x - 16/(x - y) - (24*y)/x)*
     G[0, y]*G[1, x]*G[0, 1 - y, x] + (8*(1 + x - y)*y*G[1, x]^2*G[0, 1 - y, x])/(x*(x - y)) + 
    (-56/(x - y) + (56*y)/(-1 + x))*G[0, y]*G[1, y]*G[0, 1 - y, x] - 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[0, 1 - y, x])/3 + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[0, y]*G[y, x]*G[0, 1 - y, x] + 
    (-104/x + 208/(x - y) - (104*y)/(-1 + x) + (104*y)/x)*G[1, x]*G[y, x]*G[0, 1 - y, x] + 
    (112/x - 224/(x - y) + (112*y)/(-1 + x) - (112*y)/x)*G[y, x]^2*G[0, 1 - y, x] + 
    (-40/(x - y) + (40*y)/(-1 + x))*G[0, 1, x]*G[0, 1 - y, x] + (56/(x - y) - (56*y)/(-1 + x))*
     G[0, 1, y]*G[0, 1 - y, x] - (66*y*G[0, y, x])/(-1 + x) - (4*Pi^2*y*G[0, y, x])/(3*(-1 + x)) + 
    (4*(-7 + 11*x - 11*y)*y*G[1, x]*G[0, y, x])/(3*x*(x - y)) - 
    2*(-2/x + 2/(x - y) + y/(-1 + x) + (2*y)/x)*G[1, x]^2*G[0, y, x] - 
    (4*(-6/(-1 + x) + 20/x - 20/(x - y) + (27*y)/(-1 + x) - (20*y)/x)*G[1, y]*G[0, y, x])/3 + 
    (4/x + 40/(x - y) - (52*y)/(-1 + x) - (4*y)/x)*G[0, y]*G[1, y]*G[0, y, x] + 
    (-12/x + 16/(x - y) + (12*y)/x)*G[1, x]*G[1, y]*G[0, y, x] + 
    (-48/(x - y) + (52*y)/(-1 + x))*G[1, y]^2*G[0, y, x] + 
    (-28/x + 56/(x - y) - (28*y)/(-1 + x) + (28*y)/x)*G[1, x]*G[y, x]*G[0, y, x] + 
    (-16/x + 32/(x - y) - (16*y)/(-1 + x) + (16*y)/x)*G[1, y]*G[y, x]*G[0, y, x] + 
    (8/x - 80/(x - y) + (56*y)/(-1 + x) - (8*y)/x)*G[0, 1, x]*G[0, y, x] + 
    (-4/x - 40/(x - y) + (44*y)/(-1 + x) + (4*y)/x)*G[0, 1, y]*G[0, y, x] + 
    (112/(x - y) - (112*y)/(-1 + x))*G[0, 1 - y, x]*G[0, y, x] - 
    (8*(-1 + x + y)*G[1, 1 - y, x])/((-1 + x)*x) + (8*(3 + 4*x - 4*y)*y*G[0, y]*G[1, 1 - y, x])/
     (x*(x - y)) + (8*(1 + x - y)*y*G[0, y]^2*G[1, 1 - y, x])/(x*(x - y)) - 
    (8*(3 + 4*x - 4*y)*y*G[1, x]*G[1, 1 - y, x])/(x*(x - y)) + 
    (40*(1 + x - y)*y*G[0, y]*G[1, x]*G[1, 1 - y, x])/(x*(x - y)) - 
    (56*(1 + x - y)*y*G[0, y]*G[1, y]*G[1, 1 - y, x])/(x*(x - y)) - 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[y, x]*G[1, 1 - y, x])/3 + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[0, y]*G[y, x]*G[1, 1 - y, x] + 
    (72/x - 144/(x - y) + (72*y)/(-1 + x) - (72*y)/x)*G[1, x]*G[y, x]*G[1, 1 - y, x] + 
    (112/x - 224/(x - y) + (112*y)/(-1 + x) - (112*y)/x)*G[y, x]^2*G[1, 1 - y, x] - 
    (40*(1 + x - y)*y*G[0, 1, x]*G[1, 1 - y, x])/(x*(x - y)) + 
    (56*(1 + x - y)*y*G[0, 1, y]*G[1, 1 - y, x])/(x*(x - y)) - 
    (16*(1 + x - y)*y*G[0, y, x]*G[1, 1 - y, x])/(x*(x - y)) - (56*(1 + x - y)*y*G[1, 1 - y, x]^2)/
     (x*(x - y)) + (2*(-213/(-1 + x) + 275/x - 1072/(x - y) + (749*y)/(-1 + x) - (452*y)/x)*
      G[1, y, x])/9 + (2*Pi^2*(13/x - 30/(x - y) + (15*y)/(-1 + x) - (13*y)/x)*G[1, y, x])/3 + 
    (4*(-3*x + x^2 - 3*y + 4*x*y + y^2)*G[0, y]*G[1, y, x])/((-1 + x)*x*(x - y)) + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[0, y]^2*G[1, y, x] + 
    (4*(-3/(-1 + x) - 2/x + 20/(x - y) + (3*y)/(-1 + x) - (10*y)/x)*G[1, x]*G[1, y, x])/3 + 
    (64/x - 64/(x - y) + (8*y)/(-1 + x) - (64*y)/x)*G[0, y]*G[1, x]*G[1, y, x] + 
    (-6/x + 12/(x - y) - (2*y)/(-1 + x) + (6*y)/x)*G[1, x]^2*G[1, y, x] + 
    (4*(-3/(-1 + x) + 33/x - 82/(x - y) + (34*y)/(-1 + x) - (27*y)/x)*G[1, y]*G[1, y, x])/3 + 
    (60/x - 184/(x - y) + (116*y)/(-1 + x) - (60*y)/x)*G[0, y]*G[1, y]*G[1, y, x] + 
    (-108/x + 120/(x - y) - (12*y)/(-1 + x) + (108*y)/x)*G[1, x]*G[1, y]*G[1, y, x] + 
    (2/x + 52/(x - y) - (50*y)/(-1 + x) - (2*y)/x)*G[1, y]^2*G[1, y, x] - 
    (16*(x - y)*G[y, x]*G[1, y, x])/((-1 + x)*x) + 
    (88/x - 176/(x - y) + (88*y)/(-1 + x) - (88*y)/x)*G[0, y]*G[y, x]*G[1, y, x] + 
    (-24/x + 48/(x - y) - (24*y)/(-1 + x) + (24*y)/x)*G[1, x]*G[y, x]*G[1, y, x] + 
    (-200/x + 400/(x - y) - (200*y)/(-1 + x) + (200*y)/x)*G[1, y]*G[y, x]*G[1, y, x] + 
    (56/x - 80/(x - y) + (8*y)/(-1 + x) - (56*y)/x)*G[0, 1, x]*G[1, y, x] + 
    (-8/x + 64/(x - y) - (56*y)/(-1 + x) + (8*y)/x)*G[0, 1, y]*G[1, y, x] + 
    (-112/(x - y) + (112*y)/(-1 + x))*G[0, 1 - y, x]*G[1, y, x] + 
    (28/x - 56/(x - y) + (28*y)/(-1 + x) - (28*y)/x)*G[0, y, x]*G[1, y, x] + 
    (-48/x - 16/(x - y) + (64*y)/(-1 + x) + (48*y)/x)*G[1, 1 - y, x]*G[1, y, x] + 
    (8*(-1 + y)*G[1, y, x]^2)/x + (22*(-x^(-1) - (x - y)^(-1) + y/(-1 + x) + y/x)*G[0, 0, 1, x])/
     3 + (4/x - 20/(x - y) + (4*y)/(-1 + x) - (4*y)/x)*G[0, y]*G[0, 0, 1, x] + 
    (-4/x + 20/(x - y) - (4*y)/(-1 + x) + (4*y)/x)*G[1, y]*G[0, 0, 1, x] + 
    (-12/x + 24/(x - y) - (12*y)/(-1 + x) + (12*y)/x)*G[y, x]*G[0, 0, 1, x] + 
    (2*(36/(-1 + x) + (x - y)^(-1) + (129*y)/(-1 + x))*G[0, 0, 1, y])/3 + 
    (-108/(x - y) + (172*y)/(-1 + x))*G[0, y]*G[0, 0, 1, y] + 
    (108/x - 48/(x - y) - (24*y)/(-1 + x) - (108*y)/x)*G[1, x]*G[0, 0, 1, y] + 
    (-36/(x - y) + (36*y)/(-1 + x))*G[1, y]*G[0, 0, 1, y] + 
    (-120/x + 240/(x - y) - (120*y)/(-1 + x) + (120*y)/x)*G[y, x]*G[0, 0, 1, y] + 
    (4/x - 32/(x - y) + (16*y)/(-1 + x) - (4*y)/x)*G[1, y]*G[0, 0, y, x] - 
    (22*(2/x - (x - y)^(-1) + y/(-1 + x) - (2*y)/x)*G[0, 1, 1, x])/3 + 
    (36/x - 52/(x - y) - (36*y)/x)*G[0, y]*G[0, 1, 1, x] + (-12/x + (24*y)/(-1 + x) + (12*y)/x)*
     G[1, x]*G[0, 1, 1, x] + (-36/x + 52/(x - y) + (36*y)/x)*G[1, y]*G[0, 1, 1, x] + 
    (12/x - 24/(x - y) + (12*y)/(-1 + x) - (12*y)/x)*G[y, x]*G[0, 1, 1, x] + 
    (2*(-90/(-1 + x) - 217/(x - y) + (318*y)/(-1 + x))*G[0, 1, 1, y])/3 + 
    (-116/(x - y) + (144*y)/(-1 + x))*G[0, y]*G[0, 1, 1, y] + 
    (132/x - 144/(x - y) - (24*y)/(-1 + x) - (132*y)/x)*G[1, x]*G[0, 1, 1, y] + 
    (36/(x - y) - (36*y)/(-1 + x))*G[1, y]*G[0, 1, 1, y] + 
    (-156/x + 312/(x - y) - (156*y)/(-1 + x) + (156*y)/x)*G[y, x]*G[0, 1, 1, y] + 
    (124*(-x^(-1) + y/(-1 + x) + y/x)*G[0, 1, 1 - y, x])/3 + (-24/x + (24*y)/(-1 + x) + (24*y)/x)*
     G[0, y]*G[0, 1, 1 - y, x] + (24/x - 16/(x - y) - (8*y)/(-1 + x) - (24*y)/x)*G[1, x]*
     G[0, 1, 1 - y, x] + (8*(-2*x + 17*x^2 - 20*y - 12*x*y + 17*y^2)*G[0, 1, y, x])/
     (3*(-1 + x)*x*(x - y)) + (-76/x + 152/(x - y) - (76*y)/(-1 + x) + (76*y)/x)*G[0, y]*
     G[0, 1, y, x] + (-8/x + 40/(x - y) + (12*y)/(-1 + x) + (8*y)/x)*G[1, x]*G[0, 1, y, x] + 
    (64/x - 104/(x - y) + (44*y)/(-1 + x) - (64*y)/x)*G[1, y]*G[0, 1, y, x] + 
    (136/x - 272/(x - y) + (136*y)/(-1 + x) - (136*y)/x)*G[y, x]*G[0, 1, y, x] + 
    (4*(-6/(-1 + x) - 31/x + 13/(x - y) + (24*y)/(-1 + x) + (31*y)/x)*G[0, 1 - y, 1, x])/3 + 
    (-24/x + 56/(x - y) - (40*y)/(-1 + x) + (24*y)/x)*G[0, y]*G[0, 1 - y, 1, x] + 
    (-48/x + 40/(x - y) + (48*y)/x)*G[1, x]*G[0, 1 - y, 1, x] + 
    (176/x - 352/(x - y) + (176*y)/(-1 + x) - (176*y)/x)*G[y, x]*G[0, 1 - y, 1, x] + 
    (-112/(x - y) + (112*y)/(-1 + x))*G[0, y]*G[0, 1 - y, 1 - y, x] + 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, 1 - y, y, x])/3 + 
    (72/x - 144/(x - y) + (72*y)/(-1 + x) - (72*y)/x)*G[0, y]*G[0, 1 - y, y, x] + 
    (88/x - 80/(x - y) - (8*y)/(-1 + x) - (88*y)/x)*G[1, x]*G[0, 1 - y, y, x] + 
    (-224/x + 448/(x - y) - (224*y)/(-1 + x) + (224*y)/x)*G[y, x]*G[0, 1 - y, y, x] - 
    (4*(-6/(-1 + x) + 9/x - 31/(x - y) + (7*y)/(-1 + x) - (3*y)/x)*G[0, y, 1, x])/3 + 
    (-80/x + 112/(x - y) - (24*y)/(-1 + x) + (80*y)/x)*G[0, y]*G[0, y, 1, x] + 
    (-40/x + 48/(x - y) + (8*y)/(-1 + x) + (40*y)/x)*G[1, x]*G[0, y, 1, x] + 
    (64/x - 24/(x - y) - (44*y)/(-1 + x) - (64*y)/x)*G[1, y]*G[0, y, 1, x] + 
    (180/x - 360/(x - y) + (180*y)/(-1 + x) - (180*y)/x)*G[y, x]*G[0, y, 1, x] + 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[0, y, 1 - y, x])/3 + 
    (72/x - 144/(x - y) + (72*y)/(-1 + x) - (72*y)/x)*G[0, y]*G[0, y, 1 - y, x] + 
    (88/x - 80/(x - y) - (8*y)/(-1 + x) - (88*y)/x)*G[1, x]*G[0, y, 1 - y, x] + 
    (-224/x + 448/(x - y) - (224*y)/(-1 + x) + (224*y)/x)*G[y, x]*G[0, y, 1 - y, x] + 
    (20/x - 40/(x - y) + (4*y)/(-1 + x) - (20*y)/x)*G[1, y]*G[0, y, y, x] + 
    (16*(3 + 4*x - 4*y)*y*G[1, 1, 1 - y, x])/(x*(x - y)) - 
    (80*(1 + x - y)*y*G[0, y]*G[1, 1, 1 - y, x])/(x*(x - y)) + 
    (-128/x + 256/(x - y) - (128*y)/(-1 + x) + (128*y)/x)*G[y, x]*G[1, 1, 1 - y, x] - 
    (4*(-2 + 5*x + 20*y + 8*x*y)*G[1, 1, y, x])/(3*(-1 + x)*x) + 
    (-108/x + 88/(x - y) + (4*y)/(-1 + x) + (108*y)/x)*G[0, y]*G[1, 1, y, x] + 
    (20/x - 40/(x - y) + (20*y)/(-1 + x) - (20*y)/x)*G[1, x]*G[1, 1, y, x] + 
    (188/x - 184/(x - y) - (20*y)/(-1 + x) - (188*y)/x)*G[1, y]*G[1, 1, y, x] - 
    (112*(1 + x - y)*y*G[0, y]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) + 
    (112*(1 + x - y)*y*G[1, x]*G[1, 1 - y, 1 - y, x])/(x*(x - y)) + 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, 1 - y, y, x])/3 + 
    (72/x - 144/(x - y) + (72*y)/(-1 + x) - (72*y)/x)*G[0, y]*G[1, 1 - y, y, x] + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[1, x]*G[1, 1 - y, y, x] + 
    (-224/x + 448/(x - y) - (224*y)/(-1 + x) + (224*y)/x)*G[y, x]*G[1, 1 - y, y, x] + 
    (124*(x^(-1) - 2/(x - y) + y/(-1 + x) - y/x)*G[1, y, 1 - y, x])/3 + 
    (72/x - 144/(x - y) + (72*y)/(-1 + x) - (72*y)/x)*G[0, y]*G[1, y, 1 - y, x] + 
    (-72/x + 144/(x - y) - (72*y)/(-1 + x) + (72*y)/x)*G[1, x]*G[1, y, 1 - y, x] + 
    (-224/x + 448/(x - y) - (224*y)/(-1 + x) + (224*y)/x)*G[y, x]*G[1, y, 1 - y, x] + 
    (16*(x - y)*G[1, y, y, x])/((-1 + x)*x) + (-88/x + 176/(x - y) - (88*y)/(-1 + x) + (88*y)/x)*
     G[0, y]*G[1, y, y, x] + (44/x - 56/(x - y) + (28*y)/(-1 + x) - (44*y)/x)*G[1, x]*
     G[1, y, y, x] + (180/x - 392/(x - y) + (196*y)/(-1 + x) - (180*y)/x)*G[1, y]*G[1, y, y, x] + 
    (192/(x - y) - (328*y)/(-1 + x))*G[0, 0, 0, 1, y] + (24/x - (12*y)/(-1 + x) - (24*y)/x)*
     G[0, 0, 1, 1, x] + (224/(x - y) - (216*y)/(-1 + x))*G[0, 0, 1, 1, y] + 
    (80/(x - y) - (80*y)/(-1 + x))*G[0, 0, 1, 1 - y, x] + 
    (-4/x + 136/(x - y) - (100*y)/(-1 + x) + (4*y)/x)*G[0, 0, 1, y, x] + 
    (80/(x - y) - (80*y)/(-1 + x))*G[0, 0, 1 - y, 1, x] + (-224/(x - y) + (224*y)/(-1 + x))*
     G[0, 0, 1 - y, y, x] + (-8/x + 168/(x - y) - (116*y)/(-1 + x) + (8*y)/x)*G[0, 0, y, 1, x] + 
    (-224/(x - y) + (224*y)/(-1 + x))*G[0, 0, y, 1 - y, x] + (-16/(x - y) + (16*y)/(-1 + x))*
     G[0, 1, 0, 1 - y, x] + (-4/x + 64/(x - y) - (16*y)/(-1 + x) + (4*y)/x)*G[0, 1, 0, y, x] + 
    (24/x - (48*y)/(-1 + x) - (24*y)/x)*G[0, 1, 1, 1, x] + (64/(x - y) - (64*y)/(-1 + x))*
     G[0, 1, 1, 1, y] + (112*(1 + x - y)*y*G[0, 1, 1, 1 - y, x])/(x*(x - y)) + 
    (-96/x + 56/(x - y) - (12*y)/(-1 + x) + (96*y)/x)*G[0, 1, 1, y, x] + 
    (16/(x - y) - (16*y)/(-1 + x))*G[0, 1, 1 - y, 1, x] + 
    (-4/x - 40/(x - y) - (4*y)/(-1 + x) + (4*y)/x)*G[0, 1, y, 1, x] + 
    (-136/x + 272/(x - y) - (136*y)/(-1 + x) + (136*y)/x)*G[0, 1, y, y, x] + 
    (-128/(x - y) + (128*y)/(-1 + x))*G[0, 1 - y, 0, y, x] + (112/x - 96/(x - y) - (112*y)/x)*
     G[0, 1 - y, 1, 1, x] + (-160/x + 320/(x - y) - (160*y)/(-1 + x) + (160*y)/x)*
     G[0, 1 - y, 1, y, x] + (112/(x - y) - (112*y)/(-1 + x))*G[0, 1 - y, 1 - y, 1, x] + 
    (-160/x + 224/(x - y) - (64*y)/(-1 + x) + (160*y)/x)*G[0, 1 - y, y, 1, x] + 
    (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*G[0, 1 - y, y, y, x] + 
    (92/x - 112/(x - y) - (92*y)/x)*G[0, y, 1, 1, x] + 
    (-148/x + 296/(x - y) - (148*y)/(-1 + x) + (148*y)/x)*G[0, y, 1, y, x] + 
    (-160/x + 224/(x - y) - (64*y)/(-1 + x) + (160*y)/x)*G[0, y, 1 - y, 1, x] + 
    (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*G[0, y, 1 - y, y, x] + 
    (-156/x + 312/(x - y) - (140*y)/(-1 + x) + (156*y)/x)*G[0, y, y, 1, x] + 
    (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*G[0, y, y, 1 - y, x] - 
    (24*y*G[1, 1, 1, y, x])/(-1 + x) - (224*(1 + x - y)*y*G[1, 1, 1 - y, y, x])/(x*(x - y)) - 
    (224*(1 + x - y)*y*G[1, 1, y, 1 - y, x])/(x*(x - y)) + (64/x - (64*y)/(-1 + x) - (64*y)/x)*
     G[1, 1 - y, 1, y, x] + (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*
     G[1, 1 - y, y, y, x] + (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*
     G[1, y, 1 - y, y, x] + (224/x - 448/(x - y) + (224*y)/(-1 + x) - (224*y)/x)*
     G[1, y, y, 1 - y, x] + (310*y*Zeta[3])/(3*(-1 + x)) - (36*y*G[0, y]*Zeta[3])/(-1 + x) + 
    (-120/x + 144/(x - y) - (12*y)/(-1 + x) + (120*y)/x)*G[1, x]*Zeta[3] + 
    (-144/(x - y) + (144*y)/(-1 + x))*G[1, y]*Zeta[3]));

gpdRegions = <|"central" -> CF*nf^2*((8*t*(-4 + r + 4*t))/(27*(-1 + t)) + (8*t*(-8 - 5*r + 8*t)*G[0, t])/
      (27*(-1 + t)) + (4*t*(-1 - r + t)*G[0, t]^2)/(9*(-1 + t))) + 
   CF^2*nf*((8*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[0, r]^3)/(9*(-1 + r)*(-1 + t)) - 
     (2*t*(-1 - r + t)*G[0, t]^3)/(-1 + t) - (8*r*(-1 + r + r*t - t^2)*G[1, r]^2*G[1, t])/
      (3*(-1 + r)*(-1 + t)) + (10*(r - t)*G[r, t]^2)/3 + (2*(r - t)*G[r, t]^3)/3 + 
     G[0, r]^2*((2*(52*r - 40*r^2 - 124*t + 3*r*t + 50*r^2*t + 124*t^2 - 65*r*t^2))/
        (9*(-1 + r)*(-1 + t)) + (2*t*(-2 + r^2 + 2*t - r*t)*G[0, t])/(3*(-1 + r)*(-1 + t)) - 
       (2*(-4*r + 4*r^2 + 9*t - 4*r*t)*G[1, r])/(3*(-1 + r)) + (8*r*(-1 + r + r*t - t^2)*G[1, t])/
        (3*(-1 + r)*(-1 + t)) - (8*(r - t)*(-1 + r + t)*G[r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, t]^2*((-8*t*(-2 - r + 2*t))/(3*(-1 + t)) - (2*(r + 3*t + 3*r*t - 3*t^2)*G[r, t])/
        (3*(-1 + t))) + (4*t*(-5 + 3*r + 10*r^2 + 5*t - 13*r*t)*G[0, 1, r])/(9*(-1 + r)*(-1 + t)) - 
     (16*r*(-13 + 10*r + 6*t + 10*r*t - 13*t^2)*G[0, 1, t])/(9*(-1 + r)*(-1 + t)) - 
     (4*(60*r - 48*r^2 - 99*t - 3*r*t + 38*r^2*t + 99*t^2 - 47*r*t^2)*G[0, r, t])/
      (9*(-1 + r)*(-1 + t)) + G[r, t]*((-2*(r - t)*(3 - Pi^2 - 3*r + Pi^2*r - 3*t + Pi^2*t + 
          3*r*t))/(9*(-1 + r)*(-1 + t)) + (8*(r - t)*(-1 + r + t)*G[1, r]^2)/
        (3*(-1 + r)*(-1 + t)) - (20*(r - t)*(-1 + r + t)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
       (8*(r - t)*(3 - 3*r - 3*t + r*t)*G[0, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[1, t]*((8*Pi^2*r*(-1 + r + r*t - t^2))/(9*(-1 + r)*(-1 + t)) + 
       (32*r*(-1 + r + r*t - t^2)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) + 
       (16*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
       (16*r*(-1 + r + r*t - t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[1, r]*((-2*Pi^2*t*(-2 + 3*r^2 + 2*t - 3*r*t))/(9*(-1 + r)*(-1 + t)) - 
       (4*t*(-2 + 3*r^2 + 2*t - 3*r*t)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) - 
       (16*r*(-1 + r + r*t - t^2)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) - 
       (16*(-r + r^2 + 2*t - r*t)*G[0, r, t])/(3*(-1 + r)) + (16*r*(-1 + r + r*t - t^2)*G[1, r, t])/
        (3*(-1 + r)*(-1 + t))) + 
     G[0, r]*((2*(12*r + 8*Pi^2*r - 8*Pi^2*r^2 - 27*t - 16*Pi^2*t + 7*Pi^2*r^2*t + 27*t^2 + 
          16*Pi^2*t^2 - 12*r*t^2 - 7*Pi^2*r*t^2))/(9*(-1 + r)*(-1 + t)) - 
       (2*t*(-7 + 4*r^2 + 7*t - 4*r*t)*G[0, t]^2)/(3*(-1 + r)*(-1 + t)) - 
       (2*t*(-2 + r^2 + 2*t - r*t)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) + 
       G[1, r]*((-4*t*(-5 + 3*r + 10*r^2 + 5*t - 13*r*t))/(9*(-1 + r)*(-1 + t)) - 
         (16*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t))) + 
       ((4*(13*r - 10*r^2 - 39*t + 3*r*t + 20*r^2*t + 39*t^2 - 26*r*t^2))/(9*(-1 + r)*(-1 + t)) + 
         (20*(r - t)*(-1 + r + t)*G[1, r])/(3*(-1 + r)*(-1 + t)))*G[r, t] - 
       (2*(r - t)*(-1 + r + t)*G[r, t]^2)/(3*(-1 + r)*(-1 + t)) + 
       G[0, t]*((-4*t*(-67 + 12*r + 40*r^2 + 67*t - 52*r*t))/(9*(-1 + r)*(-1 + t)) + 
         (4*t*(-5 + 3*r^2 + 5*t - 3*r*t)*G[1, r])/(3*(-1 + r)*(-1 + t)) - 
         (16*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) + 
         (4*(r - r^2 - 3*t + 2*r^2*t + 3*t^2 - 2*r*t^2)*G[r, t])/(3*(-1 + r)*(-1 + t))) - 
       (20*t*(-1 - r + t)*G[0, 1, r])/(3*(-1 + t)) + (16*r*(-1 + r + r*t - t^2)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) - (4*(r - r^2 - 5*t + 4*r^2*t + 5*t^2 - 4*r*t^2)*G[0, r, t])/
        (3*(-1 + r)*(-1 + t)) + (16*r*(-1 + r + r*t - t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, t]*((-2*t*(-23 - 18*Pi^2 + 8*r + 15*r^2 + 16*Pi^2*r^2 + 23*t + 18*Pi^2*t - 23*r*t - 
          16*Pi^2*r*t))/(9*(-1 + r)*(-1 + t)) + (8*r*(-13 + 10*r + 6*t + 10*r*t - 13*t^2)*G[1, t])/
        (9*(-1 + r)*(-1 + t)) + (16*r*(-1 + r + r*t - t^2)*G[1, r]*G[1, t])/(3*(-1 + r)*(-1 + t)) + 
       ((-8*(-17*r + 14*r^2 + 4*t + 6*r*t + 6*r^2*t - 4*t^2 - 9*r*t^2))/(9*(-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[1, r])/(3*(-1 + r)*(-1 + t)) + (8*(r - t)*(-1 + r + t)*G[1, t])/
          (3*(-1 + r)*(-1 + t)))*G[r, t] + (4*(r - t)*(2 - 2*r - 2*t + r*t)*G[r, t]^2)/
        (3*(-1 + r)*(-1 + t)) - (4*t*(-9 + 7*r^2 + 9*t - 7*r*t)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-1 + r + t)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) + 
       (4*(-3*r + 3*r^2 + 2*t - 2*t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t)) - 
       (8*(-3*r + 3*r^2 + t + 2*r^2*t - t^2 - 2*r*t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t))) - 
     (4*(-8*r + 8*r^2 + 7*t + 2*r^2*t - 7*t^2 - 2*r*t^2)*G[0, 0, 1, r])/(3*(-1 + r)*(-1 + t)) - 
     (16*(-r + r^2 + 2*t - r*t)*G[0, 0, 1, t])/(3*(-1 + r)) - 
     (4*(-5*r + 5*r^2 + 2*t + 2*r^2*t - 2*t^2 - 2*r*t^2)*G[0, 0, r, t])/(3*(-1 + r)*(-1 + t)) + 
     (4*t*(-10 + 11*r^2 + 10*t - 11*r*t)*G[0, 1, 1, r])/(3*(-1 + r)*(-1 + t)) - 
     (16*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
     (16*(r - t)*(-1 + r + t)*G[0, 1, r, t])/(3*(-1 + r)*(-1 + t)) - 
     (16*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/(3*(-1 + r)*(-1 + t)) + 
     (16*(r - t)*(-1 + r + t)*G[0, -1 + r, r, t])/(3*(-1 + r)*(-1 + t)) - 
     (16*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/(3*(-1 + r)*(-1 + t)) - 
     (16*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(3*(-1 + r)) - 
     (4*(-6*r + 6*r^2 + t + 3*r^2*t - t^2 - 3*r*t^2)*G[0, r, r, t])/(3*(-1 + r)*(-1 + t)) + 
     (16*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
     (-144*r + 144*r^2 + 903*t - 172*Pi^2*t - 264*r*t + 36*Pi^2*r*t - 639*r^2*t + 120*Pi^2*r^2*t - 
       903*t^2 + 172*Pi^2*t^2 + 903*r*t^2 - 156*Pi^2*r*t^2 - 288*r*Zeta[3] + 288*r^2*Zeta[3] - 
       180*t*Zeta[3] + 540*r^2*t*Zeta[3] + 180*t^2*Zeta[3] - 540*r*t^2*Zeta[3])/
      (27*(-1 + r)*(-1 + t))) + 
   CA*CF*nf*((-4*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[0, r]^3)/(9*(-1 + r)*(-1 + t)) - 
     (44*t*(-1 - r + t)*G[0, t]^2)/(9*(-1 + t)) + (4*(r - t)*(-1 + r + t)*G[0, t]*G[r, t]^2)/
      (3*(-1 + r)*(-1 + t)) + G[1, r]^2*((4*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) - 
       (4*(r - t)*(-1 + r + t)*G[r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, r]^2*((-4*(-13*r + 10*r^2 + 26*t - 13*r*t))/(9*(-1 + r)) + 
       (2*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[1, r])/(3*(-1 + r)*(-1 + t)) - 
       (2*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) + (4*(r - t)*(-1 + r + t)*G[r, t])/
        (3*(-1 + r)*(-1 + t))) + (8*r*(-13 + 10*r + 6*t + 10*r*t - 13*t^2)*G[0, 1, t])/
      (9*(-1 + r)*(-1 + t)) + (8*(-13*r + 10*r^2 + 26*t - 13*r*t)*G[0, r, t])/(9*(-1 + r)) + 
     G[r, t]*((-4*(r - t)*(3 - Pi^2 - 3*r + Pi^2*r - 3*t + Pi^2*t + 3*r*t))/(9*(-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-13 + 10*r + 13*t)*G[0, t])/(9*(-1 + r)*(-1 + t)) + 
       (4*(r - t)*(-1 + r + t)*G[0, t]^2)/(3*(-1 + r)*(-1 + t)) + 
       (4*(r - t)*(-1 + r + t)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) + 
       (4*(r - t)*(-1 + r + t)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-1 + r + t)*G[0, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[1, t]*((-8*r*(-13 + 10*r + 6*t + 10*r*t - 13*t^2)*G[0, t])/(9*(-1 + r)*(-1 + t)) - 
       (4*r*(-1 + r + r*t - t^2)*G[0, t]^2)/(3*(-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-1 + r + t)*G[0, t]*G[r, t])/(3*(-1 + r)*(-1 + t)) - 
       (4*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (8*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
       (4*r*(-1 + r + r*t - t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[1, r]*((-4*Pi^2*t*(-1 - r + t))/(9*(-1 + t)) - (8*r*(-1 + r + r*t - t^2)*G[0, t]*G[1, t])/
        (3*(-1 + r)*(-1 + t)) + (8*(r - t)*(-1 + r + t)*G[0, t]*G[r, t])/(3*(-1 + r)*(-1 + t)) - 
       (8*t*(-1 - r + t)*G[0, 1, r])/(3*(-1 + t)) + (8*r*(-1 + r + r*t - t^2)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) + (8*(-r + r^2 + 2*t - r*t)*G[0, r, t])/(3*(-1 + r)) - 
       (8*r*(-1 + r + r*t - t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, r]*((-4*(3*r + 2*Pi^2*r - 2*Pi^2*r^2 - 3*t - 5*Pi^2*t + 3*Pi^2*r^2*t + 3*t^2 + 
          5*Pi^2*t^2 - 3*r*t^2 - 3*Pi^2*r*t^2))/(9*(-1 + r)*(-1 + t)) - 
       (8*t*(-13 - 10*r + 13*t)*G[0, t])/(9*(-1 + t)) - (4*t*(-1 - r + t)*G[0, t]^2)/(3*(-1 + t)) + 
       (8*r*(-1 + r + r*t - t^2)*G[0, t]*G[1, t])/(3*(-1 + r)*(-1 + t)) + 
       G[1, r]*((8*t*(-1 - r + t)*G[0, t])/(3*(-1 + t)) + (4*r*(-1 + r + r*t - t^2)*G[1, t])/
          (3*(-1 + r)*(-1 + t)) - (4*(r - t)*(-1 + r + t)*G[r, t])/(3*(-1 + r)*(-1 + t))) - 
       (8*r*(-1 + r + r*t - t^2)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) - (8*t*(-1 - r + t)*G[0, r, t])/
        (3*(-1 + t)) - (4*r*(-1 + r + r*t - t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, t]*((-4*t*(-260 - 9*Pi^2 - 167*r - 9*Pi^2*r + 260*t + 9*Pi^2*t))/(27*(-1 + t)) - 
       (16*t*(-1 - r + t)*G[0, 1, r])/(3*(-1 + t)) + (8*(r - t)*(-1 + r + t)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) - (8*(r - t)*(-1 + r + t)*G[0, r, t])/(3*(-1 + r)*(-1 + t)) + 
       (8*(-2*r + 2*r^2 + t + r^2*t - t^2 - r*t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t))) - 
     (4*(4*r - 4*r^2 - 7*t + 3*r^2*t + 7*t^2 - 3*r*t^2)*G[0, 0, 1, r])/(3*(-1 + r)*(-1 + t)) + 
     (8*(-r + r^2 + 2*t - r*t)*G[0, 0, 1, t])/(3*(-1 + r)) + 
     (8*r*(-1 + r + r*t - t^2)*G[0, 0, r, t])/(3*(-1 + r)*(-1 + t)) + 
     (8*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) + (8*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/
      (3*(-1 + r)*(-1 + t)) - (4*(-2*r + 2*r^2 + t + r^2*t - t^2 - r*t^2)*G[0, 1, r, t])/
      (3*(-1 + r)*(-1 + t)) + (8*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/(3*(-1 + r)*(-1 + t)) - 
     (8*(r - t)*(-1 + r + t)*G[0, -1 + r, r, t])/(3*(-1 + r)*(-1 + t)) + 
     (8*(r - t)*(-1 + r + t)*G[0, r, 1, t])/(3*(-1 + r)*(-1 + t)) + 
     (8*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(3*(-1 + r)) + 
     (8*r*(-1 + r + r*t - t^2)*G[0, r, r, t])/(3*(-1 + r)*(-1 + t)) - 
     (8*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
     (2*(-36*r + 36*r^2 - 735*t - 26*Pi^2*t + 562*r*t + 6*Pi^2*r*t + 173*r^2*t + 20*Pi^2*r^2*t + 
        735*t^2 + 26*Pi^2*t^2 - 735*r*t^2 - 26*Pi^2*r*t^2 - 72*r*Zeta[3] + 72*r^2*Zeta[3] - 
        216*t*Zeta[3] + 288*r^2*t*Zeta[3] + 216*t^2*Zeta[3] - 288*r*t^2*Zeta[3]))/
      (27*(-1 + r)*(-1 + t))) + CF^3*((-2*(3*r - 3*r^2 - 10*t + r^2*t + 10*t^2 - r*t^2)*G[0, r]^4)/
      (3*(-1 + r)*(-1 + t)) + (2*t*(-1 - r + t)*G[0, t]^4)/(-1 + t) + (4*(r - t)*G[r, t]^3)/3 + 
     (-r + t)*G[r, t]^4 + G[0, t]^3*(-((t*(-7 - 9*r + 7*t))/(-1 + t)) + 
       (2*r*(-1 + r + r*t - t^2)*G[1, t])/((-1 + r)*(-1 + t)) + 
       (2*t*(-3 + 2*r^2 + 3*t - 2*r*t)*G[r, t])/((-1 + r)*(-1 + t))) + 
     G[0, r]^3*((4*(-6*r + 8*r^2 + 17*t - 10*r*t))/(3*(-1 + r)) + (10*t*G[0, t])/(-1 + r) - 
       (2*(4*r - 4*r^2 - 3*t + 14*r^2*t + 3*t^2 - 14*r*t^2)*G[1, r])/(3*(-1 + r)*(-1 + t)) + 
       (16*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) - 
       (4*(7*r - 7*r^2 - 16*t + 3*r^2*t + 16*t^2 - 3*r*t^2)*G[r, t])/(3*(-1 + r)*(-1 + t))) + 
     (4*(5*r - 5*r^2 - 12*t + 9*r^2*t + 12*t^2 - 9*r*t^2)*G[0, 1, r]^2)/((-1 + r)*(-1 + t)) - 
     (4*(3*r - 3*r^2 - 8*t + 11*r^2*t + 8*t^2 - 11*r*t^2)*G[0, r, t]^2)/((-1 + r)*(-1 + t)) + 
     G[r, t]^2*((2*(-39*r + Pi^2*r + 33*r^2 - Pi^2*r^2 + 39*t - 3*Pi^2*t + 6*r*t - 33*r^2*t + 
          10*Pi^2*r^2*t - 39*t^2 + 3*Pi^2*t^2 + 33*r*t^2 - 10*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-1 + r + t)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
       (2*(r - t)*(7 - 7*r - 7*t + r*t)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
       (12*(r - t)*(-1 + r + t + r*t)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (2*(-7*r + 11*t + 11*r*t - 11*t^2)*G[0, r, t])/(-1 + t)) + 
     G[1, t]^2*((-4*r*(-3 - 2*Pi^2 + 2*Pi^2*r + 6*t + 2*Pi^2*r*t - 3*t^2 - 2*Pi^2*t^2))/
        (3*(-1 + r)*(-1 + t)) + (48*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - 
       (152*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (96*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (56*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) - 
     (16*(2*r - Pi^2*r - 2*r^2 + Pi^2*r^2 - 2*t + 2*r^2*t + Pi^2*r^2*t + 2*t^2 - 2*r*t^2 - 
        Pi^2*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
     (96*t*(-1 - r + t)*G[0, -1 + r, t]*G[1, r, t])/(-1 + t) + 
     G[1, r]^2*((-2*Pi^2*t*(-1 - r + t))/(3*(-1 + t)) + (20*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) + 
       (48*t*(-1 - r + t)*G[0, 1, t])/(-1 + t) - (24*t*(-1 - r + t)*G[0, r, t])/(-1 + t) + 
       (48*t*(-1 - r + t)*G[1, r, t])/(-1 + t)) + 
     G[0, 1, t]*((-2*(21*r - 46*Pi^2*r + 46*Pi^2*r^2 - 48*t - 42*r*t + 46*Pi^2*r^2*t + 48*t^2 + 
          21*r*t^2 - 46*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) - (20*r*(-1 + r + r*t - t^2)*G[1, r, t])/
        ((-1 + r)*(-1 + t))) + G[0, t]^2*
      (-1/3*(t*(102 - 20*Pi^2 + 75*r - 20*Pi^2*r - 102*t + 20*Pi^2*t))/(-1 + t) + 
       (12*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       (-((3*r + 13*t + 9*r*t - 13*t^2)/(-1 + t)) + (4*t*G[1, t])/(-1 + r))*G[r, t] - 
       (2*(r - r^2 - 2*t + 5*r^2*t + 2*t^2 - 5*r*t^2)*G[r, t]^2)/((-1 + r)*(-1 + t)) - 
       (4*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) - 4*(r - t)*G[0, 1, t] + 
       (2*(-3*r + 13*t + 13*r*t - 13*t^2)*G[0, r, t])/(-1 + t) - 
       (4*(-2*r + 2*r^2 - t + 2*r^2*t + t^2 - 2*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) - 
     (16*r*(-1 + r - t)*G[-1 + r, r, t])/(-1 + r) + (48*(r - t)*(-1 + r + t)*G[-1 + r, r, t]^2)/
      ((-1 + r)*(-1 + t)) + G[0, r, t]*((-2*(-9*r + 35*Pi^2*r - 12*r^2 - 35*Pi^2*r^2 + 156*t - 
          33*Pi^2*t - 66*r*t - 24*r^2*t + 15*Pi^2*r^2*t - 156*t^2 + 33*Pi^2*t^2 + 111*r*t^2 - 
          15*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) + (4*(-4*r + 4*r^2 - 5*t + 5*t^2)*G[0, 1, t])/
        ((-1 + r)*(-1 + t)) + (48*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
       (4*(-23*r + 23*r^2 + 12*t + 11*r^2*t - 12*t^2 - 11*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
       (48*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, 1, r]*((-4*(12*r - 13*Pi^2*r - 12*r^2 + 13*Pi^2*r^2 - 18*t + 8*Pi^2*t - 6*r*t - 6*r^2*t + 
          Pi^2*r^2*t + 18*t^2 - 8*Pi^2*t^2 + 12*r*t^2 - Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) + 
       (4*(35*r - 35*r^2 - 36*t + r^2*t + 36*t^2 - r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (48*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
       (4*(24*r - 24*r^2 - 27*t + 8*r^2*t + 27*t^2 - 8*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (16*(7*r - 7*r^2 - 9*t + 2*r^2*t + 9*t^2 - 2*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
       (48*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, r]^2*((2*(-48*r + 23*Pi^2*r + 12*r^2 - 23*Pi^2*r^2 + 105*t - 76*Pi^2*t + 24*r*t + 
          6*r^2*t + 42*Pi^2*r^2*t - 105*t^2 + 76*Pi^2*t^2 + 6*r*t^2 - 42*Pi^2*r*t^2))/
        (3*(-1 + r)*(-1 + t)) + (2*t*(5 + r^2 - 5*t - r*t)*G[0, t]^2)/((-1 + r)*(-1 + t)) - 
       ((8*r - 8*r^2 - 35*t - 2*r*t + 20*r^2*t + 35*t^2 - 18*r*t^2)*G[1, r])/((-1 + r)*(-1 + t)) - 
       ((-6*r + 6*r^2 - 15*t + 14*r^2*t + 15*t^2 - 14*r*t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
       ((4*r*(-2 + 3*r - 2*t + 3*r*t - 2*t^2))/((-1 + r)*(-1 + t)) + 
         (12*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)))*G[1, t] - 
       (28*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       ((3*r + 9*r^2 + t - 9*r*t)/(-1 + r) - (2*(13*r - 13*r^2 - 10*t + 3*r^2*t + 10*t^2 - 3*r*t^2)*
           G[1, r])/((-1 + r)*(-1 + t)) + (6*(-5*r + 5*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[1, t])/
          ((-1 + r)*(-1 + t)) + (24*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*
        G[r, t] - ((-9*r + 11*t + 11*r*t - 11*t^2)*G[r, t]^2)/(-1 + t) + 
       G[0, t]*(-((t*(-15 + 8*r + 9*r^2 + 15*t - 17*r*t))/((-1 + r)*(-1 + t))) + 
         (4*t*(-8 + 9*r^2 + 8*t - 9*r*t)*G[1, r])/((-1 + r)*(-1 + t)) - 
         (34*r*(-1 + r + r*t - t^2)*G[1, t])/((-1 + r)*(-1 + t)) + 
         (2*(-6*r + 6*r^2 + 19*t - 6*r*t)*G[r, t])/(-1 + r)) + 
       (4*(r - t)*(-9 + 9*r + 9*t + r*t)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
       (6*(-7*r + 7*r^2 - 4*t + 11*r^2*t + 4*t^2 - 11*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (24*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + 
       (2*(3*r - 3*r^2 - 10*t + 13*r^2*t + 10*t^2 - 13*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (2*(7*r - 7*r^2 - 12*t + 5*r^2*t + 12*t^2 - 5*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
       (24*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     (2*(52*r - 52*r^2 - 51*t - 10*r*t + 10*r^2*t + 51*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) - 
     (4*(-3*r + 6*r^2 + 8*t + r*t)*G[0, 0, 1, t])/(-1 + r) + 
     (2*(13*r - 19*r^2 - 86*t + 52*r*t + 22*r^2*t + 86*t^2 - 68*r*t^2)*G[0, 0, r, t])/
      ((-1 + r)*(-1 + t)) + (2*t*(-22 - 8*r + 33*r^2 + 22*t - 25*r*t)*G[0, 1, 1, r])/
      ((-1 + r)*(-1 + t)) - (4*r*(1 + t)*G[0, 1, 1, t])/(-1 + r) - 
     (24*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (4*(4*r + 2*r^2 - t - 5*r*t)*G[0, 1, r, t])/(-1 + r) - 
     (24*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) + 
     (8*(-3*r + 3*r^2 + t + 2*r*t - t^2 - 2*r*t^2)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
     (4*(-7*r + 12*r^2 + 6*t - 4*r*t - 6*t^2 - r*t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
     (24*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(-1 + r) + 
     (2*(26*r - 22*r^2 - 19*t + 19*r^2*t + 19*t^2 - 23*r*t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
     (24*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
     (32*(r - t)*G[-1 + r, r, r, t])/(-1 + r) + 
     (4*(4*r - 4*r^2 - 93*t + 50*r^2*t + 93*t^2 - 50*r*t^2)*G[0, 0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
     48*(r - t)*G[0, 0, 0, 1, t] - (12*(-5*r + 7*t + 7*r*t - 7*t^2)*G[0, 0, 0, r, t])/(-1 + t) + 
     (4*(-22*r + 22*r^2 - 61*t + 78*r^2*t + 61*t^2 - 78*r*t^2)*G[0, 0, 1, 1, r])/
      ((-1 + r)*(-1 + t)) + (4*(19*r - 19*r^2 - 34*t + 29*r^2*t + 34*t^2 - 29*r*t^2)*
       G[0, 0, 1, r, t])/((-1 + r)*(-1 + t)) - (96*t*(-1 - r + t)*G[0, 0, -1 + r, r, t])/(-1 + t) - 
     (4*(-11*r + 11*r^2 - 16*t + 19*r^2*t + 16*t^2 - 19*r*t^2)*G[0, 0, r, 1, t])/
      ((-1 + r)*(-1 + t)) - (96*t*(-1 - r + t)*G[0, 0, r, -1 + r, t])/(-1 + t) - 
     (16*(-r + r^2 + 2*t - 2*t^2)*G[0, 0, r, r, t])/((-1 + r)*(-1 + t)) - 
     (96*t*(-1 - r + t)*G[0, 1, 0, -1 + r, t])/(-1 + t) + 
     (4*(-9*r + 7*t + 7*r*t - 7*t^2)*G[0, 1, 0, r, t])/(-1 + t) + 
     (184*t*(-1 - r + t)*G[0, 1, 1, 1, r])/(-1 + t) - 
     (192*r*(-1 + r + r*t - t^2)*G[0, 1, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (4*(-16*r + 16*r^2 - t + 16*r^2*t + t^2 - 16*r*t^2)*G[0, 1, 1, r, t])/((-1 + r)*(-1 + t)) - 
     (192*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
     (32*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[0, 1, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
     (4*(-14*r + 14*r^2 - t + 14*r^2*t + t^2 - 14*r*t^2)*G[0, 1, r, 1, t])/((-1 + r)*(-1 + t)) - 
     (24*(-4*r + 4*r^2 + 3*t - 3*t^2)*G[0, 1, r, r, t])/((-1 + r)*(-1 + t)) - 
     (96*t*(-1 - r + t)*G[0, -1 + r, 0, r, t])/(-1 + t) - 
     (192*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, 1, t])/((-1 + r)*(-1 + t)) - 
     (32*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[0, -1 + r, 1, r, t])/((-1 + r)*(-1 + t)) + 
     (96*t*(-1 - r + t)*G[0, -1 + r, -1 + r, r, t])/(-1 + t) + 
     (64*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, 1, t])/((-1 + r)*(-1 + t)) - 
     (32*(r - t)*(3 - 3*r - 3*t + r*t)*G[0, -1 + r, r, r, t])/((-1 + r)*(-1 + t)) - 
     (8*(-14*r + 14*r^2 + t + 14*r^2*t - t^2 - 14*r*t^2)*G[0, r, 1, 1, t])/((-1 + r)*(-1 + t)) - 
     (24*(r + t + r*t - t^2)*G[0, r, 1, r, t])/(-1 + t) + 
     (96*(r - t)*(-1 + r + t)*G[0, r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
     (4*(-37*r + 37*r^2 + 13*t + 13*r^2*t - 13*t^2 - 13*r*t^2)*G[0, r, r, 1, t])/
      ((-1 + r)*(-1 + t)) + (96*(r - t)*(-1 + r + t)*G[0, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (4*(11*r - 11*r^2 - 7*t + 5*r^2*t + 7*t^2 - 5*r*t^2)*G[0, r, r, r, t])/((-1 + r)*(-1 + t)) - 
     (192*r*(-1 + r + r*t - t^2)*G[1, 1, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (32*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[1, r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
     (192*(r - t)*(-1 + r + t)*G[1, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
     (13680*r + 480*Pi^2*r - 248*Pi^4*r - 13680*r^2 - 480*Pi^2*r^2 + 248*Pi^4*r^2 + 360*t + 
       810*Pi^2*t + 129*Pi^4*t - 14040*r*t - 1170*Pi^2*r*t + 13680*r^2*t - 240*Pi^2*r^2*t + 
       210*Pi^4*r^2*t - 360*t^2 - 810*Pi^2*t^2 - 129*Pi^4*t^2 + 360*r*t^2 + 1410*Pi^2*r*t^2 - 
       210*Pi^4*r*t^2 - 9360*r*Zeta[3] + 9360*r^2*Zeta[3] + 23940*t*Zeta[3] - 10800*r*t*Zeta[3] - 
       3420*r^2*t*Zeta[3] - 23940*t^2*Zeta[3] + 14220*r*t^2*Zeta[3])/(90*(-1 + r)*(-1 + t)) + 
     G[0, t]*((-96*r*(-1 + r + r*t - t^2)*G[1, r]*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       ((2*(11*r - 10*r^2 - 10*t - 2*r*t + 7*r^2*t + 10*t^2 - 6*r*t^2))/((-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[1, r])/((-1 + r)*(-1 + t)) - 
         (8*(r - t)*(-1 + r + t + r*t)*G[1, t])/((-1 + r)*(-1 + t)))*G[r, t]^2 + 
       (4*(r - t)*(-1 + r + t + 3*r*t)*G[r, t]^3)/(3*(-1 + r)*(-1 + t)) - 
       (6*t*(-13 + 11*r^2 + 13*t - 11*r*t)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (4*r*(-2 + 3*r + 2*t - 3*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (2*(9*r - 11*r^2 - 32*t + 14*r*t + 14*r^2*t + 32*t^2 - 26*r*t^2)*G[0, r, t])/
        ((-1 + r)*(-1 + t)) - (4*r*(-7 + 6*r + 2*t + 9*r*t - 10*t^2)*G[1, r, t])/
        ((-1 + r)*(-1 + t)) + G[1, r]*((44*Pi^2*t*(-1 - r + t))/(3*(-1 + t)) + 
         (40*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) - (96*t*(-1 - r + t)*G[0, 1, t])/(-1 + t) + 
         (48*t*(-1 - r + t)*G[0, r, t])/(-1 + t) - (96*t*(-1 - r + t)*G[1, r, t])/(-1 + t)) + 
       G[1, t]*((2*r*(12 - 44*Pi^2 + 3*r + 44*Pi^2*r - 24*t - 3*r*t + 44*Pi^2*r*t + 12*t^2 - 
            44*Pi^2*t^2))/(3*(-1 + r)*(-1 + t)) + (24*r*(-1 + r + r*t - t^2)*G[1, r])/
          ((-1 + r)*(-1 + t)) + (156*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (40*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (12*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (4*r*(-1 + r + r*t - t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       G[r, t]*((-2*(-34*Pi^2*r + 15*r^2 + 34*Pi^2*r^2 + 9*t + 12*Pi^2*t - 21*r*t - 15*r^2*t + 
            8*Pi^2*r^2*t - 9*t^2 - 12*Pi^2*t^2 + 21*r*t^2 - 8*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) - 
         (24*(r - t)*(-1 + r + t)*G[1, r])/((-1 + r)*(-1 + t)) + 
         ((4*r*(-1 + 2*t + 3*r*t - 4*t^2))/((-1 + r)*(-1 + t)) + 
           (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[1, r])/((-1 + r)*(-1 + t)))*G[1, t] + 
         (10*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) - 
         (4*(-28*r + 28*r^2 + 19*t + 8*r^2*t - 19*t^2 - 8*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (16*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (4*(3*r - 3*r^2 - 10*t + 5*r^2*t + 10*t^2 - 5*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (4*(-29*r + 29*r^2 + 20*t + 5*r^2*t - 20*t^2 - 5*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       (136*t*(-1 - r + t)*G[0, 0, 1, r])/(-1 + t) + (4*r*(-1 + r + r*t - t^2)*G[0, 0, 1, t])/
        ((-1 + r)*(-1 + t)) - (4*(-2*r + 2*r^2 - 5*t + 6*r^2*t + 5*t^2 - 6*r*t^2)*G[0, 0, r, t])/
        ((-1 + r)*(-1 + t)) - (88*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) + 
       (44*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) - 
       (12*(3*r - 3*r^2 - 8*t + 5*r^2*t + 8*t^2 - 5*r*t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (4*(-3*r + 3*r^2 + 4*t + 3*r^2*t - 4*t^2 - 3*r*t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) + 
       (12*(2*r - 2*r^2 - 5*t + 4*r^2*t + 5*t^2 - 4*r*t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
       (164*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (16*(-12*r + 12*r^2 + 11*t - 11*t^2)*G[1, r, r, t])/((-1 + r)*(-1 + t)) - 
       (t*(483 - 38*Pi^2 - 546*r - 28*Pi^2*r + 63*r^2 + 60*Pi^2*r^2 - 483*t + 38*Pi^2*t + 483*r*t - 
          32*Pi^2*r*t - 552*Zeta[3] + 552*r^2*Zeta[3] + 552*t*Zeta[3] - 552*r*t*Zeta[3]))/
        (3*(-1 + r)*(-1 + t))) + G[1, t]*((-12*r*(-1 + r + r*t - t^2)*G[1, r]^2)/
        ((-1 + r)*(-1 + t)) + (8*r*(-5 + 6*r - 2*t + 6*r*t - 5*t^2)*G[0, 1, r])/
        ((-1 + r)*(-1 + t)) + G[1, r]*((18*Pi^2*r*(-1 + r + r*t - t^2))/((-1 + r)*(-1 + t)) + 
         (108*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (192*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t))) + 
       (24*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (8*r*(-2 + 3*r - 2*t + 3*r*t - 2*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (112*r*(-1 + r + r*t - t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
       (44*r*(-1 + r + r*t - t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) - 
       (300*r*(-1 + r + r*t - t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) + 
       (192*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (40*r*(-1 + r + r*t - t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (192*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
       (64*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       (112*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) + 
       (84*r*(-1 + r + r*t - t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
       (4*r*(51 - Pi^2 + 3*Pi^2*r - 102*t - 4*Pi^2*t + 3*Pi^2*r*t + 51*t^2 - Pi^2*t^2 - 
          225*Zeta[3] + 225*r*Zeta[3] + 225*r*t*Zeta[3] - 225*t^2*Zeta[3]))/
        (3*(-1 + r)*(-1 + t))) + G[1, r]*((-2*t*(2 - 8*r + 9*r^2 - 2*t - r*t)*G[0, 1, r])/
        ((-1 + r)*(-1 + t)) - (24*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (24*(-r + r^2 + 2*t - r*t)*G[0, r, t])/(-1 + r) + (24*r*(-1 + r + r*t - t^2)*G[1, r, t])/
        ((-1 + r)*(-1 + t)) - (4*(2*r - 2*r^2 - 61*t + 54*r^2*t + 61*t^2 - 54*r*t^2)*G[0, 0, 1, r])/
        ((-1 + r)*(-1 + t)) + (192*t*(-1 - r + t)*G[0, 0, 1, t])/(-1 + t) - 
       (96*t*(-1 - r + t)*G[0, 0, r, t])/(-1 + t) - (88*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) - 
       (192*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) + 
       (96*(r - t)*(-1 + r + t)*G[0, r, r, t])/((-1 + r)*(-1 + t)) - 
       (192*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (192*(r - t)*(-1 + r + t)*G[1, r, r, t])/((-1 + r)*(-1 + t)) - 
       (2*Pi^2*t - 8*Pi^2*r*t + 9*Pi^2*r^2*t - 2*Pi^2*t^2 - Pi^2*r*t^2 + 24*r*Zeta[3] - 
         24*r^2*Zeta[3] - 996*t*Zeta[3] + 912*r^2*t*Zeta[3] + 996*t^2*Zeta[3] - 912*r*t^2*Zeta[3])/
        (3*(-1 + r)*(-1 + t))) + G[0, r]*((4*t*(-2 + r^2 + 2*t - r*t)*G[0, t]^3)/
        ((-1 + r)*(-1 + t)) - (t*(-14 + 8*r + 3*r^2 + 14*t - 11*r*t)*G[1, r]^2)/
        ((-1 + r)*(-1 + t)) - (20*t*(-1 - r + t)*G[1, r]^3)/(3*(-1 + t)) + 
       (56*r*(-1 + r + r*t - t^2)*G[1, r]*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       (-((15*r - 5*r^2 - 13*t - 12*r*t + 8*r^2*t + 13*t^2 - 6*r*t^2)/((-1 + r)*(-1 + t))) - 
         (2*(r - t)*(7 - 7*r - 7*t + r*t)*G[1, r])/((-1 + r)*(-1 + t)))*G[r, t]^2 - 
       4*(r - t)*G[r, t]^3 + G[0, t]^2*((-4*t*(-2 - 2*r + 3*r^2 + 2*t - r*t))/((-1 + r)*(-1 + t)) + 
         (4*t*(-1 - r + t)*G[1, r])/(-1 + t) - (8*r*(-1 + r + r*t - t^2)*G[1, t])/
          ((-1 + r)*(-1 + t)) - (2*(5*r - 5*r^2 - 15*t + 3*r^2*t + 15*t^2 - 3*r*t^2)*G[r, t])/
          ((-1 + r)*(-1 + t))) + (2*(-16*r + 16*r^2 - 4*t + 4*r*t + 11*r^2*t + 4*t^2 - 15*r*t^2)*
         G[0, 1, r])/((-1 + r)*(-1 + t)) + (24*r*(-1 + r + r*t - t^2)*G[0, 1, t])/
        ((-1 + r)*(-1 + t)) - 16*t*G[0, -1 + r, t] - 
       (2*(13*r - 7*r^2 - 2*t - 22*r*t + 4*r^2*t + 2*t^2 + 12*r*t^2)*G[0, r, t])/
        ((-1 + r)*(-1 + t)) + G[1, t]*((-18*Pi^2*r*(-1 + r + r*t - t^2))/((-1 + r)*(-1 + t)) - 
         (8*r*(-2 + 3*r - 2*t + 3*r*t - 2*t^2)*G[1, r])/((-1 + r)*(-1 + t)) - 
         (14*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - 
         (52*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (192*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (48*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
         (12*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) + 
       (8*r*(-2 + 3*r - 2*t + 3*r*t - 2*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       G[0, t]*((-4*t*(63 - 29*Pi^2 - 18*r + 21*Pi^2*r^2 - 63*t + 29*Pi^2*t + 18*r*t - 
            21*Pi^2*r*t))/(3*(-1 + r)*(-1 + t)) + (6*t*(-9 + 7*r^2 + 9*t - 7*r*t)*G[1, r])/
          ((-1 + r)*(-1 + t)) + (4*t*(-1 - r + t)*G[1, r]^2)/(-1 + t) + 
         ((-24*r*(-1 + r + r*t - t^2))/((-1 + r)*(-1 + t)) - (44*r*(-1 + r + r*t - t^2)*G[1, r])/
            ((-1 + r)*(-1 + t)))*G[1, t] + (96*r*(-1 + r + r*t - t^2)*G[1, t]^2)/
          ((-1 + r)*(-1 + t)) + ((-2*(-9*r + 7*r^2 + 15*t + 2*r^2*t - 15*t^2))/
            ((-1 + r)*(-1 + t)) + (4*(-12*r + 12*r^2 + 7*t + 4*r^2*t - 7*t^2 - 4*r*t^2)*G[1, r])/
            ((-1 + r)*(-1 + t)) - (12*(-11*r + 11*r^2 + 8*t + 3*r^2*t - 8*t^2 - 3*r*t^2)*G[1, t])/
            ((-1 + r)*(-1 + t)))*G[r, t] + (4*(r - r^2 - 2*t + 6*r^2*t + 2*t^2 - 6*r*t^2)*
           G[r, t]^2)/((-1 + r)*(-1 + t)) - (4*t*(-1 + 2*r^2 + t - 2*r*t)*G[0, 1, r])/
          ((-1 + r)*(-1 + t)) - (8*(r - r^2 - 12*t + 11*r^2*t + 12*t^2 - 11*r*t^2)*G[0, 1, t])/
          ((-1 + r)*(-1 + t)) - (8*t*(-3 + 5*r^2 + 3*t - 5*r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (32*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) - 
       (16*(r - t)*G[-1 + r, r, t])/(-1 + r) + 
       G[r, t]*((2*(-108*r - 27*Pi^2*r + 39*r^2 + 27*Pi^2*r^2 + 117*t + Pi^2*t + 63*r*t - 3*r^2*t + 
            11*Pi^2*r^2*t - 117*t^2 - Pi^2*t^2 + 9*r*t^2 - 11*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) - 
         (2*(-2*r + 2*r^2 + t + 4*r^2*t - t^2 - 4*r*t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - 
         (12*(-5*r + 5*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[1, r]*G[1, t])/((-1 + r)*(-1 + t)) + 
         (16*(r - t)*G[-1 + r, t])/(-1 + r) - (48*(r - t)*(-1 + r + t)*G[-1 + r, t]^2)/
          ((-1 + r)*(-1 + t)) + G[1, r]*((-2*(20*r - 16*r^2 - 22*t - 2*r*t + r^2*t + 22*t^2 - 
              3*r*t^2))/((-1 + r)*(-1 + t)) - (48*(r - t)*(-1 + r + t)*G[-1 + r, t])/
            ((-1 + r)*(-1 + t))) + (8*(7*r - 7*r^2 - 5*t + 3*r^2*t + 5*t^2 - 3*r*t^2)*G[0, 1, r])/
          ((-1 + r)*(-1 + t)) + (4*(-35*r + 35*r^2 + 24*t + 11*r^2*t - 24*t^2 - 11*r*t^2)*
           G[0, 1, t])/((-1 + r)*(-1 + t)) + 16*(r - t)*G[0, -1 + r, t] + 
         (4*(5*r - 5*r^2 - 16*t + 7*r^2*t + 16*t^2 - 7*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (12*(-5*r + 5*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
         (48*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       G[1, r]*((-2*(-24*r + 8*Pi^2*r + 24*r^2 - 8*Pi^2*r^2 + 36*t - 13*Pi^2*t + 12*r*t + 
            12*r^2*t + 10*Pi^2*r^2*t - 36*t^2 + 13*Pi^2*t^2 - 24*r*t^2 - 10*Pi^2*r*t^2))/
          (3*(-1 + r)*(-1 + t)) + (8*(-r + r^2 - 14*t + 12*r^2*t + 14*t^2 - 12*r*t^2)*G[0, 1, r])/
          ((-1 + r)*(-1 + t)) - (4*(7*r - 7*r^2 - 12*t + 5*r^2*t + 12*t^2 - 5*r*t^2)*G[0, 1, t])/
          ((-1 + r)*(-1 + t)) + (48*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + 
         (4*(8*r - 8*r^2 - 7*t + 4*r^2*t + 7*t^2 - 4*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (16*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
         (48*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       G[-1 + r, t]*((-16*r*(-1 + r - t))/(-1 + r) + (96*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/
          ((-1 + r)*(-1 + t))) - (8*(-13*r + 13*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[0, 0, 1, r])/
        ((-1 + r)*(-1 + t)) - (192*t*(-1 - r + t)*G[0, 0, 1, t])/(-1 + t) + 
       (4*(-3*r + 3*r^2 + 2*t + 5*r^2*t - 2*t^2 - 5*r*t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) - 
       (8*(-2*r + 2*r^2 - 16*t + 17*r^2*t + 16*t^2 - 17*r*t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) + 
       (192*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) - 
       (48*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (4*(17*r - 17*r^2 - 36*t + 19*r^2*t + 36*t^2 - 19*r*t^2)*G[0, 1, r, t])/
        ((-1 + r)*(-1 + t)) - (48*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) + 
       (96*t*(-1 - r + t)*G[0, -1 + r, -1 + r, t])/(-1 + t) + 
       (16*(r + 2*t + 2*r*t - 2*t^2)*G[0, -1 + r, r, t])/(-1 + t) - 
       (12*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(-1 + r) - 
       (4*(5*r - 5*r^2 - 17*t + 11*r^2*t + 17*t^2 - 11*r*t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) - 
       (112*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (48*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (4*(-25*r + 25*r^2 + 24*t + r^2*t - 24*t^2 - r*t^2)*G[1, r, r, t])/((-1 + r)*(-1 + t)) - 
       (96*(r - t)*(-1 + r + t)*G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (96*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) + 
       (-384*r + 28*Pi^2*r - 72*r^2 - 36*Pi^2*r^2 + 369*t - 32*Pi^2*t + 204*r*t - 20*Pi^2*r*t + 
         72*r^2*t + 33*Pi^2*r^2*t - 369*t^2 + 32*Pi^2*t^2 + 180*r*t^2 - 5*Pi^2*r*t^2 + 
         432*r*Zeta[3] - 432*r^2*Zeta[3] - 792*t*Zeta[3] + 312*r^2*t*Zeta[3] + 792*t^2*Zeta[3] - 
         312*r*t^2*Zeta[3])/(3*(-1 + r)*(-1 + t))) + 
     G[r, t]*((12*(r - t)*(-1 + r + t)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
       ((2*(20*r - 16*r^2 - 22*t - 2*r*t + r^2*t + 22*t^2 - 3*r*t^2))/((-1 + r)*(-1 + t)) + 
         (48*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, 1, r] - 
       (4*(2*r + 2*r^2 - t - 3*r*t)*G[0, 1, t])/(-1 + r) - 
       (24*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       ((-2*(-27*r + 23*r^2 + 21*t - 17*r*t))/(-1 + r) + (48*(r - t)*(-1 + r + t)*G[-1 + r, t])/
          ((-1 + r)*(-1 + t)))*G[0, r, t] + 
       G[1, t]*((-2*(-16*r - Pi^2*r + 16*r^2 + Pi^2*r^2 + 16*t - 16*r^2*t + Pi^2*r^2*t - 16*t^2 + 
            16*r*t^2 - Pi^2*r*t^2))/((-1 + r)*(-1 + t)) - 
         (8*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
         (4*(-43*r + 43*r^2 + 36*t + 7*r^2*t - 36*t^2 - 7*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (20*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
         (12*(-5*r + 5*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) + 
       G[1, r]*((-2*Pi^2*(-10*r + 10*r^2 + 9*t - 9*t^2))/((-1 + r)*(-1 + t)) - 
         (12*(-6*r + 6*r^2 + 5*t - 5*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (16*(-2*r + 2*r^2 + t + r^2*t - t^2 - r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       (16*(r - t)*G[-1 + r, r, t])/(-1 + r) - (4*(23*r - 23*r^2 - 14*t + 5*r^2*t + 14*t^2 - 
          5*r*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
       (16*t*(-1 + 2*r^2 + t - 2*r*t)*G[0, 0, 1, t])/((-1 + r)*(-1 + t)) + 
       (4*(2*r - 2*r^2 - 7*t + 16*r^2*t + 7*t^2 - 16*r*t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) + 
       (4*(-54*r + 54*r^2 + 43*t + 8*r^2*t - 43*t^2 - 8*r*t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) + 
       (4*(-4*r + 4*r^2 + t + 4*r^2*t - t^2 - 4*r*t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (8*(-7*r + 7*r^2 + 3*t + r^2*t - 3*t^2 - r*t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) + 
       (16*(r - t)*(2 - 2*r - 2*t + r*t)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (4*(-7*r + 7*r^2 + 6*t + 7*r^2*t - 6*t^2 - 7*r*t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*(-5*r + 5*r^2 + 4*t + r^2*t - 4*t^2 - r*t^2)*G[0, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (4*(8*r - 8*r^2 - 7*t + 10*r^2*t + 7*t^2 - 10*r*t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
       (16*(-7*r + 7*r^2 + 6*t + r^2*t - 6*t^2 - r*t^2)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (96*(r - t)*(-1 + r + t)*G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (133*r + Pi^2*r - 65*r^2 - Pi^2*r^2 - 133*t + Pi^2*t - 68*r*t - 2*Pi^2*r*t + 65*r^2*t + 
         2*Pi^2*r^2*t + 133*t^2 - Pi^2*t^2 - 65*r*t^2 - 104*r*Zeta[3] + 104*r^2*Zeta[3] + 
         120*t*Zeta[3] - 64*r^2*t*Zeta[3] - 120*t^2*Zeta[3] + 64*r*t^2*Zeta[3])/
        ((-1 + r)*(-1 + t)))) + 
   CA^2*CF*(-1/6*((3*r - 3*r^2 - 12*t + 11*r^2*t + 12*t^2 - 11*r*t^2)*G[0, r]^4)/
       ((-1 + r)*(-1 + t)) + G[0, t]^2*((121*t*(-1 - r + t))/(9*(-1 + t)) + 
       (22*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) - 
       (22*(r - t)*(-1 + r + t)*G[r, t])/(3*(-1 + r)*(-1 + t))) + 
     G[0, r]^3*((2*(19*r - 22*r^2 - 24*t - 3*r*t + 20*r^2*t + 24*t^2 - 14*r*t^2))/
        (9*(-1 + r)*(-1 + t)) + (2*t*(-3 + 4*r^2 + 3*t - 4*r*t)*G[0, t])/(3*(-1 + r)*(-1 + t)) + 
       (2*(r + t + r*t - t^2)*G[1, r])/(3*(-1 + t)) + (4*r*(-1 + r + r*t - t^2)*G[1, t])/
        ((-1 + r)*(-1 + t)) - (4*(r - t)*(-3 + 3*r + 3*t + r*t)*G[r, t])/(3*(-1 + r)*(-1 + t))) - 
     (4*(-2*r + 2*r^2 + t + r^2*t - t^2 - r*t^2)*G[0, 1, r]^2)/((-1 + r)*(-1 + t)) + 
     (4*t*G[0, 1, t]^2)/(-1 + r) + (2*r*(-3 + 3*r + 5*r*t - 5*t^2)*G[0, r, t]^2)/
      ((-1 + r)*(-1 + t)) + G[1, t]^2*((16*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - 
       (48*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (32*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (16*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) - 
     (32*t*(-1 - r + t)*G[0, -1 + r, t]*G[1, r, t])/(-1 + t) + 
     G[1, r]^2*((8*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) + (16*t*(-1 - r + t)*G[0, 1, t])/(-1 + t) - 
       (8*t*(-1 - r + t)*G[0, r, t])/(-1 + t) + (16*t*(-1 - r + t)*G[1, r, t])/(-1 + t)) + 
     (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t]^2)/((-1 + r)*(-1 + t)) + 
     G[0, 1, r]*((-4*(15*r - 4*Pi^2*r - 15*r^2 + 4*Pi^2*r^2 - 15*t + 2*Pi^2*t + 15*r^2*t + 
          2*Pi^2*r^2*t + 15*t^2 - 2*Pi^2*t^2 - 15*r*t^2 - 2*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) + 
       (2*(20*r - 20*r^2 - 21*t + 4*r^2*t + 21*t^2 - 4*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + (6*(-4*r + 4*r^2 + 3*t - 3*t^2)*G[0, r, t])/
        ((-1 + r)*(-1 + t)) - (2*(-25*r + 25*r^2 + 21*t + 7*r^2*t - 21*t^2 - 7*r*t^2)*G[1, r, t])/
        ((-1 + r)*(-1 + t)) - (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, r, t]*((4*(-149*r - 12*Pi^2*r + 89*r^2 + 12*Pi^2*r^2 + 298*t - 3*Pi^2*t - 89*r^2*t + 
          12*Pi^2*r^2*t - 298*t^2 + 3*Pi^2*t^2 + 149*r*t^2 - 12*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) + (16*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
       (2*(-17*r + 17*r^2 + 5*t + 15*r^2*t - 5*t^2 - 15*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, 1, t]*((-4*(-194*r - 24*Pi^2*r + 134*r^2 + 24*Pi^2*r^2 - 45*t - 3*Pi^2*t + 120*r*t + 
          134*r^2*t + 24*Pi^2*r^2*t + 45*t^2 + 3*Pi^2*t^2 - 194*r*t^2 - 24*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) - (8*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + 
       (2*(2*r - 2*r^2 - 11*t + 6*r^2*t + 11*t^2 - 6*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
       (8*(-3*r + 3*r^2 + t + r^2*t - t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, r]^2*((2*(149*r + 12*Pi^2*r - 89*r^2 - 12*Pi^2*r^2 - 298*t - 51*Pi^2*t + 89*r^2*t + 
          36*Pi^2*r^2*t + 298*t^2 + 51*Pi^2*t^2 - 149*r*t^2 - 36*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) - ((4*r - 4*r^2 - 36*t + 3*r*t + 11*r^2*t + 36*t^2 - 14*r*t^2)*
         G[1, r])/(3*(-1 + r)*(-1 + t)) + (2*t*(-1 - r + t)*G[1, r]^2)/(-1 + t) - 
       (8*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       ((2*(r - t)*(14 - 11*r - 14*t + 9*r*t))/(3*(-1 + r)*(-1 + t)) - 
         ((r - t)*(9 - 9*r - 9*t + r*t)*G[1, r])/((-1 + r)*(-1 + t)) + 
         (4*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[r, t] + 
       G[0, t]*((-2*t*(1 - r + 3*r^2 - t - 2*r*t))/((-1 + r)*(-1 + t)) - 
         (4*t*(-1 - r + t)*G[1, r])/(-1 + t) - (12*r*(-1 + r + r*t - t^2)*G[1, t])/
          ((-1 + r)*(-1 + t)) + (2*(r - t)*(-3 + 3*r + 3*t + r*t)*G[r, t])/((-1 + r)*(-1 + t))) + 
       G[1, t]*((r*(-20 + 11*r + 18*t + 11*r*t - 20*t^2))/(3*(-1 + r)*(-1 + t)) - 
         (4*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)) + 
         ((r - t)*(-5 + 5*r + 5*t + 3*r*t)*G[r, t])/((-1 + r)*(-1 + t))) + 
       ((-2*r + 2*r^2 + t + 2*r^2*t - t^2 - 2*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
       ((-12*r + 12*r^2 - 5*t + 20*r^2*t + 5*t^2 - 20*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (4*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - (2*r*(-3 + 3*r + 5*r*t - 5*t^2)*G[0, r, t])/
        ((-1 + r)*(-1 + t)) + ((-7*r + 7*r^2 - 5*t + 9*r^2*t + 5*t^2 - 9*r*t^2)*G[1, r, t])/
        ((-1 + r)*(-1 + t)) - (4*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[1, r, t]*((-4*(15*r - 6*Pi^2*r - 15*r^2 + 6*Pi^2*r^2 - 15*t - Pi^2*t + 15*r^2*t + 
          8*Pi^2*r^2*t + 15*t^2 + Pi^2*t^2 - 15*r*t^2 - 8*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     (2*(98*r - 98*r^2 - 92*t - 21*r*t + 33*r^2*t + 92*t^2 - 12*r*t^2)*G[0, 0, 1, r])/
      (3*(-1 + r)*(-1 + t)) - (4*(-11*r + 11*r^2 - 2*t - 5*r*t)*G[0, 0, 1, t])/(3*(-1 + r)) + 
     (4*(11*r - 11*r^2 + 6*t - 6*r*t + 7*r^2*t - 6*t^2 - r*t^2)*G[0, 0, r, t])/
      (3*(-1 + r)*(-1 + t)) - (32*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) - 
     (8*r*(-1 + t)*G[0, 1, 1, t])/(-1 + r) - (44*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/
      (3*(-1 + r)*(-1 + t)) + (2*(-4*r + 4*r^2 - 4*t - 3*r*t + 29*r^2*t + 4*t^2 - 26*r*t^2)*
       G[0, 1, r, t])/(3*(-1 + r)*(-1 + t)) - (44*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/
      (3*(-1 + r)*(-1 + t)) + (4*(-11*r + 11*r^2 + 2*t + 9*r^2*t - 2*t^2 - 9*r*t^2)*
       G[0, -1 + r, r, t])/(3*(-1 + r)*(-1 + t)) - 
     (4*(-11*r + 11*r^2 + 2*t + 9*r*t - 2*t^2 - 9*r*t^2)*G[0, r, 1, t])/(3*(-1 + r)*(-1 + t)) - 
     (44*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(3*(-1 + r)) + 
     (4*(17*r - 11*r^2 - 6*t - 6*r*t + 7*r^2*t + 6*t^2 - 7*r*t^2)*G[0, r, r, t])/
      (3*(-1 + r)*(-1 + t)) + (44*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/
      (3*(-1 + r)*(-1 + t)) - (24*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) + 
     (20*(r - r^2 - 7*t + 5*r^2*t + 7*t^2 - 5*r*t^2)*G[0, 0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
     (8*(-4*r + 4*r^2 - 3*t + 7*r^2*t + 3*t^2 - 7*r*t^2)*G[0, 0, 1, 1, r])/((-1 + r)*(-1 + t)) + 
     (16*t*(-1 - r + t)*G[0, 0, 1, -1 + r, t])/(-1 + t) - 
     (4*(-12*r + 12*r^2 + 5*t + 4*r^2*t - 5*t^2 - 4*r*t^2)*G[0, 0, 1, r, t])/((-1 + r)*(-1 + t)) + 
     (16*t*(-1 - r + t)*G[0, 0, -1 + r, 1, t])/(-1 + t) - (32*t*(-1 - r + t)*G[0, 0, -1 + r, r, t])/
      (-1 + t) - (4*(-12*r + 12*r^2 - 7*t + 16*r^2*t + 7*t^2 - 16*r*t^2)*G[0, 0, r, 1, t])/
      ((-1 + r)*(-1 + t)) - (32*t*(-1 - r + t)*G[0, 0, r, -1 + r, t])/(-1 + t) - 
     (24*(-r + r^2 + 2*t - r*t)*G[0, 0, r, r, t])/(-1 + r) - 
     (24*t*(-1 - r + t)*G[0, 1, 0, -1 + r, t])/(-1 + t) - 
     (4*(-5*r + 5*r^2 - 3*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*G[0, 1, 0, r, t])/((-1 + r)*(-1 + t)) + 
     (64*t*(-1 - r + t)*G[0, 1, 1, 1, r])/(-1 + t) - 
     (64*r*(-1 + r + r*t - t^2)*G[0, 1, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (8*(-5*r + 5*r^2 + t + 3*r^2*t - t^2 - 3*r*t^2)*G[0, 1, 1, r, t])/((-1 + r)*(-1 + t)) - 
     (64*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
     (8*(2*r - 2*r^2 - 5*t + 3*r^2*t + 5*t^2 - 3*r*t^2)*G[0, 1, -1 + r, r, t])/
      ((-1 + r)*(-1 + t)) + (32*r*(-1 + r + r*t - t^2)*G[0, 1, r, 1, t])/((-1 + r)*(-1 + t)) + 
     (4*(r - t)*(9 - 9*r - 9*t + r*t)*G[0, 1, r, r, t])/((-1 + r)*(-1 + t)) - 
     (24*t*(-1 - r + t)*G[0, -1 + r, 0, r, t])/(-1 + t) - 
     (64*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, 1, t])/((-1 + r)*(-1 + t)) - 
     (8*(2*r - 2*r^2 - 5*t + 3*r^2*t + 5*t^2 - 3*r*t^2)*G[0, -1 + r, 1, r, t])/
      ((-1 + r)*(-1 + t)) + (32*t*(-1 - r + t)*G[0, -1 + r, -1 + r, r, t])/(-1 + t) + 
     (16*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, 1, t])/((-1 + r)*(-1 + t)) + 
     (32*(r - t)*(-1 + r + t)*G[0, -1 + r, r, r, t])/((-1 + r)*(-1 + t)) - 
     (32*r*(-1 + r + r*t - t^2)*G[0, r, 1, 1, t])/((-1 + r)*(-1 + t)) - 
     (4*(-7*r + 7*r^2 + t + 3*r^2*t - t^2 - 3*r*t^2)*G[0, r, 1, r, t])/((-1 + r)*(-1 + t)) - 
     (8*(4*r - 4*r^2 - 5*t + r^2*t + 5*t^2 - r*t^2)*G[0, r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
     (4*(-19*r + 19*r^2 + 7*t + 9*r^2*t - 7*t^2 - 9*r*t^2)*G[0, r, r, 1, t])/((-1 + r)*(-1 + t)) + 
     (32*(r - t)*(-1 + r + t)*G[0, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
     (64*r*(-1 + r + r*t - t^2)*G[1, 1, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (8*(2*r - 2*r^2 - 5*t + 3*r^2*t + 5*t^2 - 3*r*t^2)*G[1, r, -1 + r, r, t])/
      ((-1 + r)*(-1 + t)) - (64*(r - t)*(-1 + r + t)*G[1, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (-7200*r - 450*Pi^2*r + 132*Pi^4*r + 7200*r^2 + 450*Pi^2*r^2 - 132*Pi^4*r^2 + 32645*t + 
       2390*Pi^2*t - 240*Pi^4*t - 14420*r*t - 600*Pi^2*r*t - 18225*r^2*t - 1790*Pi^2*r^2*t + 
       78*Pi^4*r^2*t - 32645*t^2 - 2390*Pi^2*t^2 + 240*Pi^4*t^2 + 32645*r*t^2 + 2390*Pi^2*r*t^2 - 
       78*Pi^4*r*t^2 + 8820*r*Zeta[3] - 8820*r^2*Zeta[3] - 8640*t*Zeta[3] - 1080*r*t*Zeta[3] + 
       2520*r^2*t*Zeta[3] + 8640*t^2*Zeta[3] - 1440*r*t^2*Zeta[3])/(135*(-1 + r)*(-1 + t)) + 
     G[1, r]*((8*t*(-1 - r + t)*G[0, 1, r])/(3*(-1 + t)) - (44*r*(-1 + r + r*t - t^2)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) - (44*(-r + r^2 + 2*t - r*t)*G[0, r, t])/(3*(-1 + r)) + 
       (44*r*(-1 + r + r*t - t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t)) + 
       (24*t*(-1 - r + t)*G[0, 0, 1, r])/(-1 + t) + (64*t*(-1 - r + t)*G[0, 0, 1, t])/(-1 + t) - 
       (32*t*(-1 - r + t)*G[0, 0, r, t])/(-1 + t) - (32*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) - 
       (64*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) + 
       (32*(r - t)*(-1 + r + t)*G[0, r, r, t])/((-1 + r)*(-1 + t)) - 
       (64*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (64*(r - t)*(-1 + r + t)*G[1, r, r, t])/((-1 + r)*(-1 + t)) + 
       (4*t*(-1 - r + t)*(Pi^2 + 126*Zeta[3]))/(9*(-1 + t))) + 
     G[0, t]*((-22*(r - t)*(-1 + r + t)*G[r, t]^2)/(3*(-1 + r)*(-1 + t)) + 
       G[1, t]^2*((-4*r*(-1 + t))/(-1 + r) - (32*r*(-1 + r + r*t - t^2)*G[1, r])/
          ((-1 + r)*(-1 + t)) + 4*(r - t)*G[r, t]) + (124*t*(-1 - r + t)*G[0, 1, r])/(3*(-1 + t)) - 
       (4*(-11*r + 11*r^2 - t + 3*r*t + t^2 - 3*r*t^2)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) - 
       (4*(11*r - 11*r^2 - 8*t - 3*r*t + 9*r^2*t + 8*t^2 - 6*r*t^2)*G[0, r, t])/
        (3*(-1 + r)*(-1 + t)) - (4*(-13*r + 13*r^2 - t + 3*r*t + 20*r^2*t + t^2 - 23*r*t^2)*
         G[1, r, t])/(3*(-1 + r)*(-1 + t)) + 
       G[1, t]*((8*r*(-97 - 12*Pi^2 + 67*r + 12*Pi^2*r + 60*t + 67*r*t + 12*Pi^2*r*t - 97*t^2 - 
            12*Pi^2*t^2))/(9*(-1 + r)*(-1 + t)) + (44*r*(-1 + r + r*t - t^2)*G[1, r])/
          (3*(-1 + r)*(-1 + t)) + ((4*(r - t)*(1 + 2*r - t + 9*r*t))/(3*(-1 + r)*(-1 + t)) + 
           (32*(r - t)*(-1 + r + t)*G[1, r])/((-1 + r)*(-1 + t)))*G[r, t] + 
         (40*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (24*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 8*(r - t)*G[1, r, t]) + 
       G[1, r]*((16*Pi^2*t*(-1 - r + t))/(3*(-1 + t)) + (16*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) - 
         (32*t*(-1 - r + t)*G[0, 1, t])/(-1 + t) + (16*t*(-1 - r + t)*G[0, r, t])/(-1 + t) - 
         (32*t*(-1 - r + t)*G[1, r, t])/(-1 + t)) + 
       G[r, t]*((-4*(r - t)*(-149 - 12*Pi^2 + 89*r + 12*Pi^2*r + 149*t + 12*Pi^2*t + 45*r*t))/
          (9*(-1 + r)*(-1 + t)) - (44*(r - t)*(-1 + r + t)*G[1, r])/(3*(-1 + r)*(-1 + t)) - 
         (24*(r - t)*(-1 + r + t)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (4*(r - t)*(-1 + r + t + r*t)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (4*(r - t)*(-3 + 3*r + 3*t + r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (4*(r - t)*(-7 + 7*r + 7*t + r*t)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       (24*t*(-1 - r + t)*G[0, 0, 1, r])/(-1 + t) - (32*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) - 
       (8*t*G[0, 1, 1, t])/(-1 + r) - (4*(7*r - 7*r^2 - 8*t + r^2*t + 8*t^2 - r*t^2)*G[0, 1, r, t])/
        ((-1 + r)*(-1 + t)) + (4*(-7*r + 7*r^2 + 2*t + 5*r^2*t - 2*t^2 - 5*r*t^2)*G[0, r, 1, t])/
        ((-1 + r)*(-1 + t)) - (8*(r - t)*(-3 + 3*r + 3*t + r*t)*G[0, r, r, t])/
        ((-1 + r)*(-1 + t)) + (8*(-7*r + 7*r^2 - t + 9*r^2*t + t^2 - 9*r*t^2)*G[1, 1, r, t])/
        ((-1 + r)*(-1 + t)) + (8*(r - t)*(-7 + 7*r + 7*t + r*t)*G[1, r, r, t])/
        ((-1 + r)*(-1 + t)) + (2*t*(-947 - 99*Pi^2 - 1205*r - 99*Pi^2*r + 947*t + 99*Pi^2*t - 
          432*Zeta[3] - 432*r*Zeta[3] + 432*t*Zeta[3]))/(27*(-1 + t))) + 
     G[r, t]*((22*(r - t)*(-1 + r + t)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) + 
       ((-2*(r - t)*(-38 + 29*r + 38*t))/(3*(-1 + r)*(-1 + t)) + 
         (16*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, 1, r] + 
       ((-2*(r - t)*(4 - 7*r - 4*t + 18*r*t))/(3*(-1 + r)*(-1 + t)) + 
         (8*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, 1, t] - 
       (44*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
       ((-4*(r - t)*(14 - 11*r - 14*t + 9*r*t))/(3*(-1 + r)*(-1 + t)) + 
         (8*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, r, t] - 
       (8*(r - t)*(-1 + r + t)*G[-1 + r, t]*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       G[1, r]*((-28*Pi^2*(r - t)*(-1 + r + t))/(3*(-1 + r)*(-1 + t)) - 
         (40*(r - t)*(-1 + r + t)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (32*(r - t)*(-1 + r + t)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (32*(r - t)*(-1 + r + t)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       (12*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (2*(r - t)*(31 - 31*r - 31*t + 7*r*t)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-1 + r + t + r*t)*G[0, 0, 1, t])/((-1 + r)*(-1 + t)) - 
       (8*(r - t)*(-3 + 3*r + 3*t + r*t)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) + 
       (88*(r - t)*(-1 + r + t)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) + 8*(r - t)*G[0, 1, 1, t] - 
       (40*(r - t)*(-1 + r + t)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (2*(r - t)*(9 - 9*r - 9*t + r*t)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (40*(r - t)*(-1 + r + t)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (4*(r - t)*(1 - r - t + 3*r*t)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
       (24*(r - t)*(-1 + r + t)*G[0, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (40*(r - t)*(-1 + r + t)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (32*(r - t)*(-1 + r + t)*G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (2*(r - t)*(219 + 5*Pi^2 - 21*r - 11*Pi^2*r - 219*t - 5*Pi^2*t + 21*r*t + 9*Pi^2*r*t - 
          252*Zeta[3] + 252*r*Zeta[3] + 252*t*Zeta[3] + 36*r*t*Zeta[3]))/(9*(-1 + r)*(-1 + t))) + 
     G[1, t]*((-22*r*(-1 + r + r*t - t^2)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) + 
       (2*r*(-14 + 11*r + 6*t + 11*r*t - 14*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
       (8*r*(-1 + t)*G[0, 1, t])/(-1 + r) + G[1, r]*((28*Pi^2*r*(-1 + r + r*t - t^2))/
          (3*(-1 + r)*(-1 + t)) + (56*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (64*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t))) + 
       (44*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
       (2*r*(-20 + 11*r + 18*t + 11*r*t - 20*t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t)) + 
       G[r, t]*((4*(15 + Pi^2)*(r - t))/3 - (16*(r - t)*(-1 + r + t)*G[1, r]^2)/
          ((-1 + r)*(-1 + t)) + (6*(r - t)*(-7 + 7*r + 7*t + r*t)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         8*(r - t)*G[0, 1, t] + (32*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
         (2*(r - t)*(-5 + 5*r + 5*t + 3*r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (8*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) - 
       (24*r*(-1 + r + r*t - t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
       (48*r*(-1 + r + r*t - t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) - 
       (120*r*(-1 + r + r*t - t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) + 
       (64*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (16*r*(-1 + r + r*t - t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (64*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
       (8*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       (32*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) + 
       (48*r*(-1 + r + r*t - t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) + 
       (4*r*(33 - Pi^2 - 66*t + 2*Pi^2*t + 33*t^2 - Pi^2*t^2 - 90*Zeta[3] + 90*r*Zeta[3] + 
          90*r*t*Zeta[3] - 90*t^2*Zeta[3]))/(3*(-1 + r)*(-1 + t))) + 
     G[0, r]*((22*t*(-1 - r + t)*G[0, t]^2)/(3*(-1 + t)) + (6*t*(-1 - r + t)*G[1, r]^2)/(-1 + t) - 
       (8*t*(-1 - r + t)*G[1, r]^3)/(3*(-1 + t)) + (16*r*(-1 + r + r*t - t^2)*G[1, r]*G[1, t]^2)/
        ((-1 + r)*(-1 + t)) + (4*(-6*r + 6*r^2 + t + 2*r*t - t^2 - 2*r*t^2)*G[0, 1, r])/
        ((-1 + r)*(-1 + t)) + (4*r*(-14 + 11*r + 6*t + 11*r*t - 14*t^2)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) - (12*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
       (4*(-3*r - 8*t + 3*r*t + 2*r^2*t + 8*t^2 - 2*r*t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t)) + 
       G[1, t]*((-28*Pi^2*r*(-1 + r + r*t - t^2))/(3*(-1 + r)*(-1 + t)) - 
         (2*r*(-20 + 11*r + 18*t + 11*r*t - 20*t^2)*G[1, r])/(3*(-1 + r)*(-1 + t)) - 
         (12*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - 
         (2*(r - t)*(-5 + 5*r + 5*t + 3*r*t)*G[1, r]*G[r, t])/((-1 + r)*(-1 + t)) + 
         (16*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (64*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (24*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
         (24*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) + 
       (2*r*(-20 + 11*r + 18*t + 11*r*t - 20*t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t)) + 
       G[0, t]*((-4*t*(-149 - 12*Pi^2 + 60*r + 134*r^2 + 12*Pi^2*r^2 + 149*t + 12*Pi^2*t - 
            194*r*t - 12*Pi^2*r*t))/(9*(-1 + r)*(-1 + t)) - (80*t*(-1 - r + t)*G[1, r])/
          (3*(-1 + t)) + (32*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
         ((-4*(r - t)*(1 - t + 3*r*t))/((-1 + r)*(-1 + t)) + (8*(r - t)*(-1 + r + t)*G[1, r])/
            ((-1 + r)*(-1 + t)))*G[r, t] + G[1, t]*((-4*r*(-14 + 11*r + 6*t + 11*r*t - 14*t^2))/
            (3*(-1 + r)*(-1 + t)) - (8*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)) - 
           (4*(r - t)*(-7 + 7*r + 7*t + r*t)*G[r, t])/((-1 + r)*(-1 + t))) - 
         (4*t*(-7 + 8*r^2 + 7*t - 8*r*t)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (4*t*(-3 + 4*r^2 + 3*t - 4*r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (4*(r - r^2 - 7*t + 5*r^2*t + 7*t^2 - 5*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       ((-12*(r - t)*(-1 + r + t))/((-1 + r)*(-1 + t)) + (32*(r - t)*(-1 + r + t)*G[-1 + r, t])/
          ((-1 + r)*(-1 + t)))*G[-1 + r, r, t] + G[r, t]*((-4*Pi^2*(r - t)*(9 - 9*r - 9*t + r*t))/
          (3*(-1 + r)*(-1 + t)) + (4*(r - t)*(-1 + r + t)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
         (12*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[-1 + r, t]^2)/((-1 + r)*(-1 + t)) + 
         G[1, r]*((2*(r - t)*(-38 + 29*r + 38*t))/(3*(-1 + r)*(-1 + t)) - 
           (16*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t))) + 
         (8*(r - t)*(4 - 4*r - 4*t + r*t)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (4*(r - t)*(-7 + 7*r + 7*t + r*t)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (8*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
         (2*(r - t)*(-5 + 5*r + 5*t + 3*r*t)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
         (8*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       G[1, r]*((-4*(15*r - 15*t + Pi^2*t - 15*r*t + Pi^2*r*t + 15*t^2 - Pi^2*t^2))/(3*(-1 + t)) - 
         (8*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) - (2*(-4*r + 4*r^2 + 5*t - 4*r*t)*G[0, 1, t])/
          (-1 + r) + (16*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
         (2*(-4*r + 4*r^2 + t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (2*(-9*r + 9*r^2 + 5*t + 7*r^2*t - 5*t^2 - 7*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
         (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) - 
       (2*(-2*r + 2*r^2 - 15*t + 14*r^2*t + 15*t^2 - 14*r*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) + 
       (8*t*(-7 + 8*r^2 + 7*t - 8*r*t)*G[0, 0, 1, t])/((-1 + r)*(-1 + t)) - 
       (8*t*(-3 + 4*r^2 + 3*t - 4*r*t)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) + 
       (64*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) - 
       (24*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (2*(14*r - 14*r^2 - 19*t + 6*r^2*t + 19*t^2 - 6*r*t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (24*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) + 
       (32*t*(-1 - r + t)*G[0, -1 + r, -1 + r, t])/(-1 + t) + 
       (8*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (24*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
       (8*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(-1 + r) - 
       (32*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (24*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (4*(r - t)*(-5 + 5*r + 5*t + 3*r*t)*G[1, r, r, t])/((-1 + r)*(-1 + t)) - 
       (32*(r - t)*(-1 + r + t)*G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) + 
       (2*(-219*r + 22*Pi^2*r - 54*r^2 - 22*Pi^2*r^2 + 219*t - 49*Pi^2*t + 198*r*t - 6*Pi^2*r*t + 
          54*r^2*t + 24*Pi^2*r^2*t - 219*t^2 + 49*Pi^2*t^2 + 21*r*t^2 - 18*Pi^2*r*t^2 + 
          144*r*Zeta[3] - 144*r^2*Zeta[3] - 36*t*Zeta[3] - 144*r^2*t*Zeta[3] + 36*t^2*Zeta[3] + 
          144*r*t^2*Zeta[3]))/(9*(-1 + r)*(-1 + t)))) + 
   CA*CF^2*(((6*r - 6*r^2 - 21*t + 14*r^2*t + 21*t^2 - 14*r*t^2)*G[0, r]^4)/(3*(-1 + r)*(-1 + t)) + 
     G[0, t]^3*((11*t*(-1 - r + t))/(-1 + t) + (2*r*(-1 + r + r*t - t^2)*G[1, t])/
        ((-1 + r)*(-1 + t))) + ((-11*(r - t))/3 - (4*(r - t)*(-1 + r + t)*G[0, t])/
        ((-1 + r)*(-1 + t)))*G[r, t]^3 + 
     G[0, r]^3*((-2*(56*r - 68*r^2 - 93*t + 6*r*t + 64*r^2*t + 93*t^2 - 58*r*t^2))/
        (9*(-1 + r)*(-1 + t)) - (2*t*(-12 + 11*r^2 + 12*t - 11*r*t)*G[0, t])/
        (3*(-1 + r)*(-1 + t)) + (8*r*(-1 + r - t)*G[1, r])/(3*(-1 + r)) - 
       (32*r*(-1 + r + r*t - t^2)*G[1, t])/(3*(-1 + r)*(-1 + t)) + 
       (2*(-9*r + 9*r^2 + 3*t + 7*r^2*t - 3*t^2 - 7*r*t^2)*G[r, t])/(3*(-1 + r)*(-1 + t))) - 
     (2*(13*r - 13*r^2 - 16*t + 5*r^2*t + 16*t^2 - 5*r*t^2)*G[0, 1, r]^2)/((-1 + r)*(-1 + t)) - 
     (8*t*G[0, 1, t]^2)/(-1 + r) - (4*(-4*r + 4*r^2 + 3*t - 3*t^2)*G[0, r, t]^2)/
      ((-1 + r)*(-1 + t)) + G[1, t]^2*((4*Pi^2*r*(-1 + r + r*t - t^2))/((-1 + r)*(-1 + t)) - 
       (56*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
       (180*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
       (112*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (68*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) + 
     G[r, t]^2*(-1/3*(52*r - Pi^2*r - 52*r^2 + Pi^2*r^2 - 52*t + 2*Pi^2*t + 52*r^2*t + 
          3*Pi^2*r^2*t + 52*t^2 - 2*Pi^2*t^2 - 52*r*t^2 - 3*Pi^2*r*t^2)/((-1 + r)*(-1 + t)) + 
       (2*(-2*r + 2*r^2 + 3*t - 3*t^2)*G[0, t]^2)/((-1 + r)*(-1 + t)) - 
       (4*(r - t)*(-1 + r + t)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
       G[0, t]*((-4*(r - t)*(17 - 17*r - 17*t + 7*r*t))/(3*(-1 + r)*(-1 + t)) + 
         (8*(r - t)*(-1 + r + t)*G[1, r])/((-1 + r)*(-1 + t)) + 
         (6*(r - t)*(-1 + r + t + r*t)*G[1, t])/((-1 + r)*(-1 + t))) + 
       (8*(r - t)*(-1 + r + t)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (6*(r - t)*(-1 + r + t + r*t)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
       (8*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (2*(5*r - 5*r^2 - 4*t + 3*r^2*t + 4*t^2 - 3*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) + 
     (112*t*(-1 - r + t)*G[0, -1 + r, t]*G[1, r, t])/(-1 + t) + 
     G[1, r]^2*((-28*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) - (56*t*(-1 - r + t)*G[0, 1, t])/
        (-1 + t) + (28*t*(-1 - r + t)*G[0, r, t])/(-1 + t) - (56*t*(-1 - r + t)*G[1, r, t])/
        (-1 + t)) + G[0, t]^2*((t*(-139 - 62*r + 139*t))/(3*(-1 + t)) - 
       (2*r*(-1 + 3*r - 4*t + 3*r*t - t^2)*G[1, t])/((-1 + r)*(-1 + t)) - 
       (10*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       (2*(r - r^2 - 2*t + 3*r^2*t + 2*t^2 - 3*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
       (2*(r - r^2 - 4*t + 5*r^2*t + 4*t^2 - 5*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (4*(r + t + r*t - t^2)*G[1, r, t])/(-1 + t)) + (8*r*(-1 + r - t)*G[-1 + r, r, t])/(-1 + r) - 
     (56*(r - t)*(-1 + r + t)*G[-1 + r, r, t]^2)/((-1 + r)*(-1 + t)) + 
     G[1, r, t]*((2*(99*r - 35*Pi^2*r - 99*r^2 + 35*Pi^2*r^2 - 99*t - 2*Pi^2*t + 99*r^2*t + 
          43*Pi^2*r^2*t + 99*t^2 + 2*Pi^2*t^2 - 99*r*t^2 - 43*Pi^2*r*t^2))/(3*(-1 + r)*(-1 + t)) - 
       (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, 1, t]*((2*(-713*r - 162*Pi^2*r + 536*r^2 + 162*Pi^2*r^2 - 297*t - 6*Pi^2*t + 390*r*t + 
          536*r^2*t + 150*Pi^2*r^2*t + 297*t^2 + 6*Pi^2*t^2 - 749*r*t^2 - 150*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) + (16*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
       (16*t*(-3 + r^2 + 3*t - r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (4*(-13*r + 13*r^2 + 4*t + 5*r^2*t - 4*t^2 - 5*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, r]^2*(-1/9*(452*r + 117*Pi^2*r - 320*r^2 - 117*Pi^2*r^2 - 1217*t - 411*Pi^2*t + 114*r*t + 
          436*r^2*t + 249*Pi^2*r^2*t + 1217*t^2 + 411*Pi^2*t^2 - 682*r*t^2 - 249*Pi^2*r*t^2)/
         ((-1 + r)*(-1 + t)) + (3*t*G[0, t]^2)/(-1 + r) + 
       ((20*r - 20*r^2 - 141*t + 12*r*t + 56*r^2*t + 141*t^2 - 68*r*t^2)*G[1, r])/
        (3*(-1 + r)*(-1 + t)) + ((-3*r + 3*r^2 - 10*t + 9*r^2*t + 10*t^2 - 9*r*t^2)*G[1, r]^2)/
        ((-1 + r)*(-1 + t)) + ((-4*r*(-17 + 11*r + 12*t + 11*r*t - 17*t^2))/(3*(-1 + r)*(-1 + t)) - 
         (2*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)))*G[1, t] + 
       (34*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
       G[0, t]*((t*(10 + 43*r^2 - 10*t - 43*r*t))/(3*(-1 + r)*(-1 + t)) + 
         (24*t*(-1 - r + t)*G[1, r])/(-1 + t) + (42*r*(-1 + r + r*t - t^2)*G[1, t])/
          ((-1 + r)*(-1 + t))) + ((-2*(r - t)*(19 - 25*r - 19*t + 21*r*t))/(3*(-1 + r)*(-1 + t)) - 
         (2*(-6*r + 6*r^2 + 2*t + 5*r^2*t - 2*t^2 - 5*r*t^2)*G[0, t])/((-1 + r)*(-1 + t)) + 
         (4*(r - t)*(7 - 7*r - 7*t + 2*r*t)*G[1, r])/((-1 + r)*(-1 + t)) - 
         (4*(-7*r + 7*r^2 + 6*t + 3*r^2*t - 6*t^2 - 3*r*t^2)*G[1, t])/((-1 + r)*(-1 + t)) - 
         (20*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[r, t] + 
       ((-r + r^2 + 3*t + 3*r^2*t - 3*t^2 - 3*r*t^2)*G[r, t]^2)/((-1 + r)*(-1 + t)) + 
       (2*(11*r - 11*r^2 - 12*t + r^2*t + 12*t^2 - r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
       (2*(-23*r + 23*r^2 - 12*t + 39*r^2*t + 12*t^2 - 39*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
       (20*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + (8*(-2*r + 2*r^2 + t + r^2*t - t^2 - r*t^2)*
         G[0, r, t])/((-1 + r)*(-1 + t)) - (4*(-r + r^2 - 6*t + 5*r^2*t + 6*t^2 - 5*r*t^2)*
         G[1, r, t])/((-1 + r)*(-1 + t)) + (20*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/
        ((-1 + r)*(-1 + t))) + G[0, r, t]*
      ((-2*(-579*r - 102*Pi^2*r + 402*r^2 + 102*Pi^2*r^2 + 891*t + 36*Pi^2*t + 60*r*t - 286*r^2*t + 
          18*Pi^2*r^2*t - 891*t^2 - 36*Pi^2*t^2 + 403*r*t^2 - 18*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) - (56*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + 
       (8*(-15*r + 15*r^2 + 6*t + 11*r^2*t - 6*t^2 - 11*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       (40*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
     G[0, 1, r]*((2*(216*r - 87*Pi^2*r - 216*r^2 + 87*Pi^2*r^2 - 212*t + 48*Pi^2*t - 42*r*t + 
          100*r^2*t + 27*Pi^2*r^2*t + 212*t^2 - 48*Pi^2*t^2 - 58*r*t^2 - 27*Pi^2*r*t^2))/
        (9*(-1 + r)*(-1 + t)) - (4*(37*r - 37*r^2 - 40*t + 7*r^2*t + 40*t^2 - 7*r*t^2)*G[0, 1, t])/
        ((-1 + r)*(-1 + t)) + (56*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) + 
       (4*(24*r - 24*r^2 - 23*t + 6*r^2*t + 23*t^2 - 6*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
       (8*(-19*r + 19*r^2 + 20*t + r^2*t - 20*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       (56*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) - 
     (2*(274*r - 274*r^2 - 215*t - 84*r*t + 56*r^2*t + 215*t^2 + 28*r*t^2)*G[0, 0, 1, r])/
      (3*(-1 + r)*(-1 + t)) + (4*(-25*r + 31*r^2 + 8*t - 16*r*t)*G[0, 0, 1, t])/(3*(-1 + r)) - 
     (2*(61*r - 73*r^2 - 100*t + 60*r*t + 68*r^2*t + 100*t^2 - 116*r*t^2)*G[0, 0, r, t])/
      (3*(-1 + r)*(-1 + t)) - (2*t*(-116 - 12*r + 139*r^2 + 116*t - 127*r*t)*G[0, 1, 1, r])/
      (3*(-1 + r)*(-1 + t)) + (16*r*(-1 + t)*G[0, 1, 1, t])/(-1 + r) + 
     (124*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
     (4*(-7*r + r^2 + 4*t + 30*r^2*t - 4*t^2 - 24*r*t^2)*G[0, 1, r, t])/(3*(-1 + r)*(-1 + t)) + 
     (124*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/(3*(-1 + r)*(-1 + t)) - 
     (4*(-31*r + 31*r^2 + 7*t + 6*r*t + 18*r^2*t - 7*t^2 - 24*r*t^2)*G[0, -1 + r, r, t])/
      (3*(-1 + r)*(-1 + t)) + (8*r*(-17 + 20*r + 12*t + 2*r*t - 17*t^2)*G[0, r, 1, t])/
      (3*(-1 + r)*(-1 + t)) + (124*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(3*(-1 + r)) - 
     (2*(102*r - 78*r^2 - 41*t - 12*r*t + 51*r^2*t + 41*t^2 - 63*r*t^2)*G[0, r, r, t])/
      (3*(-1 + r)*(-1 + t)) - (124*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/
      (3*(-1 + r)*(-1 + t)) + (16*(r - t)*(-4 + 3*r + 4*t)*G[-1 + r, r, r, t])/
      ((-1 + r)*(-1 + t)) - (16*(3*r - 3*r^2 - 27*t + 14*r^2*t + 27*t^2 - 14*r*t^2)*
       G[0, 0, 0, 1, r])/((-1 + r)*(-1 + t)) - 24*(r - t)*G[0, 0, 0, 1, t] + 
     (24*(-r + 3*t + 3*r*t - 3*t^2)*G[0, 0, 0, r, t])/(-1 + t) - 
     (4*(-27*r + 27*r^2 - 42*t + 65*r^2*t + 42*t^2 - 65*r*t^2)*G[0, 0, 1, 1, r])/
      ((-1 + r)*(-1 + t)) - (32*t*(-1 - r + t)*G[0, 0, 1, -1 + r, t])/(-1 + t) - 
     (4*(31*r - 31*r^2 - 29*t + 13*r^2*t + 29*t^2 - 13*r*t^2)*G[0, 0, 1, r, t])/
      ((-1 + r)*(-1 + t)) - (32*t*(-1 - r + t)*G[0, 0, -1 + r, 1, t])/(-1 + t) + 
     (112*t*(-1 - r + t)*G[0, 0, -1 + r, r, t])/(-1 + t) + 
     (4*(-29*r + 29*r^2 - 21*t + 37*r^2*t + 21*t^2 - 37*r*t^2)*G[0, 0, r, 1, t])/
      ((-1 + r)*(-1 + t)) + (112*t*(-1 - r + t)*G[0, 0, r, -1 + r, t])/(-1 + t) + 
     (8*(3*r - 3*r^2 - 11*t + 9*r^2*t + 11*t^2 - 9*r*t^2)*G[0, 0, r, r, t])/((-1 + r)*(-1 + t)) + 
     (96*t*(-1 - r + t)*G[0, 1, 0, -1 + r, t])/(-1 + t) + 
     (8*r*(-7 + 7*r + r*t - t^2)*G[0, 1, 0, r, t])/((-1 + r)*(-1 + t)) - 
     (224*t*(-1 - r + t)*G[0, 1, 1, 1, r])/(-1 + t) + 
     (224*r*(-1 + r + r*t - t^2)*G[0, 1, 1, -1 + r, t])/((-1 + r)*(-1 + t)) - 
     (4*(-25*r + 25*r^2 + 4*t + 17*r^2*t - 4*t^2 - 17*r*t^2)*G[0, 1, 1, r, t])/
      ((-1 + r)*(-1 + t)) + (224*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, 1, t])/
      ((-1 + r)*(-1 + t)) + (64*(-r + r^2 + 2*t - r*t)*G[0, 1, -1 + r, r, t])/(-1 + r) - 
     (76*r*(-1 + r + r*t - t^2)*G[0, 1, r, 1, t])/((-1 + r)*(-1 + t)) - 
     (4*(26*r - 26*r^2 - 25*t + 6*r^2*t + 25*t^2 - 6*r*t^2)*G[0, 1, r, r, t])/((-1 + r)*(-1 + t)) + 
     (96*t*(-1 - r + t)*G[0, -1 + r, 0, r, t])/(-1 + t) + 
     (224*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, 1, t])/((-1 + r)*(-1 + t)) + 
     (64*(-r + r^2 + 2*t - r*t)*G[0, -1 + r, 1, r, t])/(-1 + r) - 
     (112*t*(-1 - r + t)*G[0, -1 + r, -1 + r, r, t])/(-1 + t) - 
     (64*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, 1, t])/((-1 + r)*(-1 + t)) + 
     (16*(r - t)*(7 - 7*r - 7*t + r*t)*G[0, -1 + r, r, r, t])/((-1 + r)*(-1 + t)) + 
     (136*r*(-1 + r + r*t - t^2)*G[0, r, 1, 1, t])/((-1 + r)*(-1 + t)) + 
     (4*(-15*r + 15*r^2 - 3*t + 7*r^2*t + 3*t^2 - 7*r*t^2)*G[0, r, 1, r, t])/((-1 + r)*(-1 + t)) + 
     (16*(7*r - 7*r^2 - 8*t + r^2*t + 8*t^2 - r*t^2)*G[0, r, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
     (4*(-55*r + 55*r^2 + 18*t + 23*r^2*t - 18*t^2 - 23*r*t^2)*G[0, r, r, 1, t])/
      ((-1 + r)*(-1 + t)) - (112*(r - t)*(-1 + r + t)*G[0, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (24*(-2*r + 2*r^2 + t - t^2)*G[0, r, r, r, t])/((-1 + r)*(-1 + t)) + 
     (224*r*(-1 + r + r*t - t^2)*G[1, 1, r, -1 + r, t])/((-1 + r)*(-1 + t)) - 
     (64*(-r + r^2 + 2*t - r*t)*G[1, r, -1 + r, r, t])/(-1 + r) + 
     (224*(r - t)*(-1 + r + t)*G[1, r, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
     (24660*r + 1260*Pi^2*r - 450*Pi^4*r - 24660*r^2 - 1260*Pi^2*r^2 + 450*Pi^4*r^2 + 9510*t - 
       7715*Pi^2*t + 549*Pi^4*t - 34170*r*t + 1485*Pi^2*r*t + 24660*r^2*t + 5460*Pi^2*r^2*t + 
       90*Pi^4*r^2*t - 9510*t^2 + 7715*Pi^2*t^2 - 549*Pi^4*t^2 + 9510*r*t^2 - 6945*Pi^2*r*t^2 - 
       90*Pi^4*r*t^2 - 24660*r*Zeta[3] + 24660*r^2*Zeta[3] + 39870*t*Zeta[3] - 4860*r*t*Zeta[3] - 
       12150*r^2*t*Zeta[3] - 39870*t^2*Zeta[3] + 17010*r*t^2*Zeta[3])/(135*(-1 + r)*(-1 + t)) + 
     G[0, t]*(((8*r*(-1 + t))/(-1 + r) + (112*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)))*
        G[1, t]^2 + (2*t*(-189 + 167*r^2 + 189*t - 167*r*t)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) + 
       (4*(-14*r + 20*r^2 - 7*t - 3*r*t + 7*t^2 - 3*r*t^2)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) + 
       (2*(39*r - 51*r^2 - 58*t + 24*r*t + 54*r^2*t + 58*t^2 - 66*r*t^2)*G[0, r, t])/
        (3*(-1 + r)*(-1 + t)) + (4*(-30*r + 30*r^2 - 7*t + 6*r*t + 52*r^2*t + 7*t^2 - 58*r*t^2)*
         G[1, r, t])/(3*(-1 + r)*(-1 + t)) + G[1, r]*((-50*Pi^2*t*(-1 - r + t))/(3*(-1 + t)) - 
         (44*t*(-1 - r + t)*G[0, 1, r])/(-1 + t) + (112*t*(-1 - r + t)*G[0, 1, t])/(-1 + t) - 
         (56*t*(-1 - r + t)*G[0, r, t])/(-1 + t) + (112*t*(-1 - r + t)*G[1, r, t])/(-1 + t)) + 
       G[1, t]*((-2*r*(-352 - 168*Pi^2 + 277*r + 168*Pi^2*r + 168*t + 259*r*t + 168*Pi^2*r*t - 
            352*t^2 - 168*Pi^2*t^2))/(9*(-1 + r)*(-1 + t)) - (124*r*(-1 + r + r*t - t^2)*G[1, r])/
          (3*(-1 + r)*(-1 + t)) - (156*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (24*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (52*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (4*(5*r - 5*r^2 - 4*t + 3*r^2*t + 4*t^2 - 3*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) - 
       (120*t*(-1 - r + t)*G[0, 0, 1, r])/(-1 + t) - (8*r*(-1 + r + r*t - t^2)*G[0, 0, 1, t])/
        ((-1 + r)*(-1 + t)) - (4*(2*r - 2*r^2 - 3*t + r^2*t + 3*t^2 - r*t^2)*G[0, 0, r, t])/
        ((-1 + r)*(-1 + t)) + (100*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) - 
       (4*(-7*r + 7*r^2 + 4*t + 7*r^2*t - 4*t^2 - 7*r*t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) + 
       (4*(17*r - 17*r^2 - 27*t + 11*r^2*t + 27*t^2 - 11*r*t^2)*G[0, 1, r, t])/
        ((-1 + r)*(-1 + t)) - (4*(-15*r + 15*r^2 + 5*t + 11*r^2*t - 5*t^2 - 11*r*t^2)*
         G[0, r, 1, t])/((-1 + r)*(-1 + t)) - (4*(13*r - 13*r^2 - 19*t + 4*r^2*t + 19*t^2 - 
          4*r*t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) - 
       (4*(-47*r + 47*r^2 - 4*t + 55*r^2*t + 4*t^2 - 55*r*t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (4*(-51*r + 51*r^2 + 49*t + 3*r^2*t - 49*t^2 - 3*r*t^2)*G[1, r, r, t])/((-1 + r)*(-1 + t)) + 
       (t*(995 - 228*Pi^2 - 1772*r - 42*Pi^2*r + 777*r^2 + 248*Pi^2*r^2 - 995*t + 228*Pi^2*t + 
          995*r*t - 206*Pi^2*r*t - 1332*Zeta[3] + 1332*r^2*Zeta[3] + 1332*t*Zeta[3] - 
          1332*r*t*Zeta[3]))/(9*(-1 + r)*(-1 + t))) + 
     G[1, t]*((62*r*(-1 + r + r*t - t^2)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) - 
       (4*r*(-65 + 53*r + 24*t + 53*r*t - 65*t^2)*G[0, 1, r])/(3*(-1 + r)*(-1 + t)) - 
       (16*r*(-1 + t)*G[0, 1, t])/(-1 + r) + G[1, r]*((-82*Pi^2*r*(-1 + r + r*t - t^2))/
          (3*(-1 + r)*(-1 + t)) - (164*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (224*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t))) - 
       (124*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) - 
       (8*r*(-17 + 11*r + 12*t + 11*r*t - 17*t^2)*G[0, r, t])/(3*(-1 + r)*(-1 + t)) - 
       (36*r*(-1 + r + r*t - t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) - 
       (116*r*(-1 + r + r*t - t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) + 
       (388*r*(-1 + r + r*t - t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) - 
       (224*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (44*r*(-1 + r + r*t - t^2)*G[0, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (224*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) + 
       (48*r*(-1 + r + r*t - t^2)*G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) - 
       (136*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) - 
       (140*r*(-1 + r + r*t - t^2)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
       (32*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) - 
       (2*r*(531 - 31*Pi^2 + 13*Pi^2*r - 1062*t + 36*Pi^2*t + 13*Pi^2*r*t + 531*t^2 - 31*Pi^2*t^2 - 
          1746*Zeta[3] + 1746*r*Zeta[3] + 1746*r*t*Zeta[3] - 1746*t^2*Zeta[3]))/
        (9*(-1 + r)*(-1 + t))) + G[1, r]*((2*t*(8 - 12*r + 15*r^2 - 8*t - 3*r*t)*G[0, 1, r])/
        (3*(-1 + r)*(-1 + t)) + (124*r*(-1 + r + r*t - t^2)*G[0, 1, t])/(3*(-1 + r)*(-1 + t)) + 
       (124*(-r + r^2 + 2*t - r*t)*G[0, r, t])/(3*(-1 + r)) - 
       (124*r*(-1 + r + r*t - t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t)) + 
       (4*(r - r^2 - 42*t + 37*r^2*t + 42*t^2 - 37*r*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) - 
       (224*t*(-1 - r + t)*G[0, 0, 1, t])/(-1 + t) + (112*t*(-1 - r + t)*G[0, 0, r, t])/(-1 + t) + 
       (112*t*(-1 - r + t)*G[0, 1, 1, r])/(-1 + t) + (224*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/
        ((-1 + r)*(-1 + t)) - (112*(r - t)*(-1 + r + t)*G[0, r, r, t])/((-1 + r)*(-1 + t)) + 
       (224*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) + 
       (224*(r - t)*(-1 + r + t)*G[1, r, r, t])/((-1 + r)*(-1 + t)) + 
       (8*Pi^2*t - 12*Pi^2*r*t + 15*Pi^2*r^2*t - 8*Pi^2*t^2 - 3*Pi^2*r*t^2 + 36*r*Zeta[3] - 
         36*r^2*Zeta[3] - 2520*t*Zeta[3] + 2340*r^2*t*Zeta[3] + 2520*t^2*Zeta[3] - 
         2340*r*t^2*Zeta[3])/(9*(-1 + r)*(-1 + t))) + 
     G[r, t]*((-2*(r - t)*(-1 + r + t)*G[0, t]^3)/((-1 + r)*(-1 + t)) - 
       (62*(r - t)*(-1 + r + t)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) + 
       G[0, t]^2*((-17*r + 29*r^2 - 27*t - 12*r*t + 33*r^2*t + 27*t^2 - 33*r*t^2)/
          (3*(-1 + r)*(-1 + t)) - (4*t*G[1, t])/(-1 + r)) + 
       ((2*(r - t)*(-127 + 91*r + 127*t))/(3*(-1 + r)*(-1 + t)) - 
         (56*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, 1, r] + 
       ((4*(r - t)*(-4 - 8*r + 4*t + 21*r*t))/(3*(-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, 1, t] + 
       (124*(r - t)*(-1 + r + t)*G[0, -1 + r, t])/(3*(-1 + r)*(-1 + t)) + 
       ((8*(r - t)*(24 - 21*r - 24*t + 19*r*t))/(3*(-1 + r)*(-1 + t)) - 
         (40*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t)))*G[0, r, t] + 
       (16*(r - t)*(-1 + r + t)*G[-1 + r, t]*G[1, r, t])/((-1 + r)*(-1 + t)) + 
       G[0, t]*((-2*(218*r + 108*Pi^2*r - 143*r^2 - 108*Pi^2*r^2 + 143*t - 87*Pi^2*t - 177*r*t - 
            393*r^2*t + 3*Pi^2*r^2*t - 143*t^2 + 87*Pi^2*t^2 + 495*r*t^2 - 3*Pi^2*r*t^2))/
          (9*(-1 + r)*(-1 + t)) + (124*(r - t)*(-1 + r + t)*G[1, r])/(3*(-1 + r)*(-1 + t)) + 
         ((-4*(r - t)*(7 - r - 7*t + 21*r*t))/(3*(-1 + r)*(-1 + t)) - 
           (8*(-15*r + 15*r^2 + 14*t + r^2*t - 14*t^2 - r*t^2)*G[1, r])/((-1 + r)*(-1 + t)))*
          G[1, t] - (2*(r - r^2 - 4*t + 7*r^2*t + 4*t^2 - 7*r*t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
         (4*(-26*r + 26*r^2 + 21*t + 4*r^2*t - 21*t^2 - 4*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (4*(-3*r + 3*r^2 + t + 3*r^2*t - t^2 - 3*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (4*(7*r - 7*r^2 - 11*t + 2*r^2*t + 11*t^2 - 2*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (4*(-28*r + 28*r^2 + 23*t + 4*r^2*t - 23*t^2 - 4*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       G[1, r]*((2*Pi^2*(-43*r + 43*r^2 + 41*t - 41*t^2))/(3*(-1 + r)*(-1 + t)) + 
         (4*(-29*r + 29*r^2 + 27*t - 27*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (8*(-15*r + 15*r^2 + 14*t + r^2*t - 14*t^2 - r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) + 
         (8*(-6*r + 6*r^2 + 5*t + r^2*t - 5*t^2 - r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (8*(-15*r + 15*r^2 + 14*t + r^2*t - 14*t^2 - r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) - 
       (8*(r - t)*(-4 + 3*r + 4*t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       G[1, t]*((-2*(r - t)*(99 + 2*Pi^2 - 99*r - 2*Pi^2*r - 99*t - 2*Pi^2*t + 99*r*t + 
            6*Pi^2*r*t))/(3*(-1 + r)*(-1 + t)) + (4*(-15*r + 15*r^2 + 14*t + r^2*t - 14*t^2 - 
            r*t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) - (16*(-11*r + 11*r^2 + 10*t + 2*r^2*t - 10*t^2 - 
            2*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (8*(r - r^2 - 2*t + 3*r^2*t + 2*t^2 - 3*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (8*(-15*r + 15*r^2 + 14*t + r^2*t - 14*t^2 - r*t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
         (8*(-7*r + 7*r^2 + 6*t + 3*r^2*t - 6*t^2 - 3*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       (8*(19*r - 19*r^2 - 17*t + 7*r^2*t + 17*t^2 - 7*r*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) - 
       (4*(-2*r + 2*r^2 + t + 6*r^2*t - t^2 - 6*r*t^2)*G[0, 0, 1, t])/((-1 + r)*(-1 + t)) - 
       (4*(10*r - 10*r^2 - 15*t + 7*r^2*t + 15*t^2 - 7*r*t^2)*G[0, 0, r, t])/((-1 + r)*(-1 + t)) - 
       (4*(-71*r + 71*r^2 + 65*t + 4*r^2*t - 65*t^2 - 4*r*t^2)*G[0, 1, 1, r])/((-1 + r)*(-1 + t)) - 
       (4*(3*r - 3*r^2 - 4*t + 5*r^2*t + 4*t^2 - 5*r*t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) + 
       (8*(-17*r + 17*r^2 + 16*t + r^2*t - 16*t^2 - r*t^2)*G[0, 1, -1 + r, t])/
        ((-1 + r)*(-1 + t)) + (4*(14*r - 14*r^2 - 11*t + 2*r^2*t + 11*t^2 - 2*r*t^2)*G[0, 1, r, t])/
        ((-1 + r)*(-1 + t)) + (8*(-17*r + 17*r^2 + 16*t + r^2*t - 16*t^2 - r*t^2)*
         G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - (8*(r - t)*(6 - 6*r - 6*t + r*t)*
         G[0, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       (4*(-4*r + 4*r^2 + 3*t + 12*r^2*t - 3*t^2 - 12*r*t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) + 
       (8*(-11*r + 11*r^2 + 10*t + r^2*t - 10*t^2 - r*t^2)*G[0, r, -1 + r, t])/
        ((-1 + r)*(-1 + t)) + (4*(7*r - 7*r^2 - 3*t + 2*r^2*t + 3*t^2 - 2*r*t^2)*G[0, r, r, t])/
        ((-1 + r)*(-1 + t)) - (8*(-17*r + 17*r^2 + 16*t + r^2*t - 16*t^2 - r*t^2)*
         G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) + (112*(r - t)*(-1 + r + t)*
         G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) + (1599*r - 11*Pi^2*r - 537*r^2 - 
         37*Pi^2*r^2 - 1599*t + 11*Pi^2*t - 1062*r*t + 48*Pi^2*r*t + 537*r^2*t + 48*Pi^2*r^2*t + 
         1599*t^2 - 11*Pi^2*t^2 - 537*r*t^2 - 48*Pi^2*r*t^2 - 1512*r*Zeta[3] + 1512*r^2*Zeta[3] + 
         1548*t*Zeta[3] - 108*r^2*t*Zeta[3] - 1548*t^2*Zeta[3] + 108*r*t^2*Zeta[3])/
        (9*(-1 + r)*(-1 + t))) + G[0, r]*((2*t*(-1 - r + t)*G[0, t]^3)/(-1 + t) + 
       (t*(-70 + 12*r + 47*r^2 + 70*t - 59*r*t)*G[1, r]^2)/(3*(-1 + r)*(-1 + t)) + 
       (28*t*(-1 - r + t)*G[1, r]^3)/(3*(-1 + t)) - (68*r*(-1 + r + r*t - t^2)*G[1, r]*G[1, t]^2)/
        ((-1 + r)*(-1 + t)) + G[0, t]^2*((t*(-83 - 12*r + 62*r^2 + 83*t - 50*r*t))/
          (3*(-1 + r)*(-1 + t)) + (4*r*(-1 + r + r*t - t^2)*G[1, t])/((-1 + r)*(-1 + t))) + 
       (((r - t)*(7 + 5*r - 7*t + 6*r*t))/(3*(-1 + r)*(-1 + t)) - 
         (2*(-4*r + 4*r^2 + 6*t + 3*r^2*t - 6*t^2 - 3*r*t^2)*G[0, t])/((-1 + r)*(-1 + t)) - 
         (8*(r - t)*(-1 + r + t)*G[1, r])/((-1 + r)*(-1 + t)))*G[r, t]^2 + 
       (2*(r - t)*(-1 + r + t)*G[r, t]^3)/((-1 + r)*(-1 + t)) - 
       (2*(-96*r + 96*r^2 - 25*t + 48*r*t + 31*r^2*t + 25*t^2 - 79*r*t^2)*G[0, 1, r])/
        (3*(-1 + r)*(-1 + t)) - (4*r*(-37 + 31*r + 12*t + 31*r*t - 37*t^2)*G[0, 1, t])/
        (3*(-1 + r)*(-1 + t)) + (8*t*(-4 - 3*r + 4*t)*G[0, -1 + r, t])/(-1 + t) + 
       (2*(23*r - 23*r^2 - 55*t - 24*r*t + 20*r^2*t + 55*t^2 + 4*r*t^2)*G[0, r, t])/
        (3*(-1 + r)*(-1 + t)) + G[1, t]*((74*Pi^2*r*(-1 + r + r*t - t^2))/(3*(-1 + r)*(-1 + t)) + 
         (8*r*(-17 + 11*r + 12*t + 11*r*t - 17*t^2)*G[1, r])/(3*(-1 + r)*(-1 + t)) + 
         (30*r*(-1 + r + r*t - t^2)*G[1, r]^2)/((-1 + r)*(-1 + t)) + 
         (12*r*(-1 + r + r*t - t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (224*r*(-1 + r + r*t - t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (72*r*(-1 + r + r*t - t^2)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
         (52*r*(-1 + r + r*t - t^2)*G[0, r, t])/((-1 + r)*(-1 + t))) - 
       (8*r*(-17 + 11*r + 12*t + 11*r*t - 17*t^2)*G[1, r, t])/(3*(-1 + r)*(-1 + t)) + 
       G[0, t]*((2*t*(-680 - 120*Pi^2 + 204*r + 536*r^2 + 105*Pi^2*r^2 + 680*t + 120*Pi^2*t - 
            740*r*t - 105*Pi^2*r*t))/(9*(-1 + r)*(-1 + t)) - 
         (2*t*(-127 + 105*r^2 + 127*t - 105*r*t)*G[1, r])/(3*(-1 + r)*(-1 + t)) - 
         (6*t*(-1 - r + t)*G[1, r]^2)/(-1 + t) + ((4*r*(-37 + 31*r + 12*t + 31*r*t - 37*t^2))/
            (3*(-1 + r)*(-1 + t)) + (36*r*(-1 + r + r*t - t^2)*G[1, r])/((-1 + r)*(-1 + t)))*
          G[1, t] - (112*r*(-1 + r + r*t - t^2)*G[1, t]^2)/((-1 + r)*(-1 + t)) + 
         (4*(r - r^2 - 26*t + 27*r^2*t + 26*t^2 - 27*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (4*t*(-5 + 4*r^2 + 5*t - 4*r*t)*G[0, r, t])/((-1 + r)*(-1 + t)) + 
         (8*(5*r - 5*r^2 - 13*t + 7*r^2*t + 13*t^2 - 7*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t))) + 
       (8*(r - t)*(-4 + 3*r + 4*t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       G[-1 + r, t]*((8*r*(-1 + r - t))/(-1 + r) - (112*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/
          ((-1 + r)*(-1 + t))) + G[1, r]*((2*(-216*r + 12*Pi^2*r + 216*r^2 - 12*Pi^2*r^2 + 212*t - 
            33*Pi^2*t + 42*r*t - 100*r^2*t + 27*Pi^2*r^2*t - 212*t^2 + 33*Pi^2*t^2 + 58*r*t^2 - 
            27*Pi^2*r*t^2))/(9*(-1 + r)*(-1 + t)) - (4*(-r + r^2 - 17*t + 14*r^2*t + 17*t^2 - 
            14*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) + 
         (4*(7*r - 7*r^2 - 12*t + 9*r^2*t + 12*t^2 - 9*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (56*t*(-1 - r + t)*G[0, -1 + r, t])/(-1 + t) - 
         (4*(8*r - 8*r^2 - 5*t + 4*r^2*t + 5*t^2 - 4*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (16*(r - t)*(-3 + 3*r + 3*t + r*t)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
         (56*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       G[r, t]*((2*(-149*r + 150*Pi^2*r + 134*r^2 - 150*Pi^2*r^2 + 510*t - 123*Pi^2*t - 87*r*t - 
            250*r^2*t + 18*Pi^2*r^2*t - 510*t^2 + 123*Pi^2*t^2 + 352*r*t^2 - 18*Pi^2*r*t^2))/
          (9*(-1 + r)*(-1 + t)) + (4*t*G[0, t]^2)/(-1 + r) + (2*(r - t)*(3 - 3*r - 3*t + 2*r*t)*
           G[1, r]^2)/((-1 + r)*(-1 + t)) + (8*(-7*r + 7*r^2 + 6*t + 3*r^2*t - 6*t^2 - 3*r*t^2)*
           G[1, r]*G[1, t])/((-1 + r)*(-1 + t)) + 
         G[0, t]*((2*(-23*r + 23*r^2 + 45*t + 20*r^2*t - 45*t^2 - 20*r*t^2))/
            (3*(-1 + r)*(-1 + t)) - (4*(-10*r + 10*r^2 + 7*t + 2*r^2*t - 7*t^2 - 2*r*t^2)*G[1, r])/
            ((-1 + r)*(-1 + t)) + (4*(-31*r + 31*r^2 + 26*t + 7*r^2*t - 26*t^2 - 7*r*t^2)*G[1, t])/
            ((-1 + r)*(-1 + t))) - (8*(r - t)*(-4 + 3*r + 4*t)*G[-1 + r, t])/((-1 + r)*(-1 + t)) + 
         (56*(r - t)*(-1 + r + t)*G[-1 + r, t]^2)/((-1 + r)*(-1 + t)) + 
         G[1, r]*((-2*(r - t)*(-127 + 91*r + 127*t))/(3*(-1 + r)*(-1 + t)) + 
           (56*(r - t)*(-1 + r + t)*G[-1 + r, t])/((-1 + r)*(-1 + t))) - 
         (4*(20*r - 20*r^2 - 19*t + 10*r^2*t + 19*t^2 - 10*r*t^2)*G[0, 1, r])/((-1 + r)*(-1 + t)) - 
         (4*(-31*r + 31*r^2 + 26*t + 7*r^2*t - 26*t^2 - 7*r*t^2)*G[0, 1, t])/((-1 + r)*(-1 + t)) - 
         (8*(r - t)*(3 - 3*r - 3*t + r*t)*G[0, -1 + r, t])/((-1 + r)*(-1 + t)) - 
         (4*(r - r^2 - 7*t + 4*r^2*t + 7*t^2 - 4*r*t^2)*G[0, r, t])/((-1 + r)*(-1 + t)) - 
         (8*(-7*r + 7*r^2 + 6*t + 3*r^2*t - 6*t^2 - 3*r*t^2)*G[1, r, t])/((-1 + r)*(-1 + t)) - 
         (40*(r - t)*(-1 + r + t)*G[-1 + r, r, t])/((-1 + r)*(-1 + t))) + 
       (4*(-15*r + 15*r^2 - 6*t + 5*r^2*t + 6*t^2 - 5*r*t^2)*G[0, 0, 1, r])/((-1 + r)*(-1 + t)) - 
       (16*t*(-13 + 14*r^2 + 13*t - 14*r*t)*G[0, 0, 1, t])/((-1 + r)*(-1 + t)) + 
       (4*(-r + 16*t + 16*r*t - 16*t^2)*G[0, 0, r, t])/(-1 + t) + 
       (4*(2*r + 15*t + 15*r*t - 15*t^2)*G[0, 1, 1, r])/(-1 + t) - 
       (224*r*(-1 + r + r*t - t^2)*G[0, 1, 1, t])/((-1 + r)*(-1 + t)) + 
       (72*r*(-1 + r + r*t - t^2)*G[0, 1, -1 + r, t])/((-1 + r)*(-1 + t)) - 
       (4*(21*r - 21*r^2 - 38*t + 19*r^2*t + 38*t^2 - 19*r*t^2)*G[0, 1, r, t])/
        ((-1 + r)*(-1 + t)) + (72*r*(-1 + r + r*t - t^2)*G[0, -1 + r, 1, t])/((-1 + r)*(-1 + t)) - 
       (112*t*(-1 - r + t)*G[0, -1 + r, -1 + r, t])/(-1 + t) - 
       (8*(-3*r + 3*r^2 - 2*t + 4*r^2*t + 2*t^2 - 4*r*t^2)*G[0, -1 + r, r, t])/
        ((-1 + r)*(-1 + t)) + (52*r*(-1 + r + r*t - t^2)*G[0, r, 1, t])/((-1 + r)*(-1 + t)) + 
       (24*(-r + r^2 + 2*t - r*t)*G[0, r, -1 + r, t])/(-1 + r) + 
       (4*(r + 6*t + 6*r*t - 6*t^2)*G[0, r, r, t])/(-1 + t) + 
       (136*r*(-1 + r + r*t - t^2)*G[1, 1, r, t])/((-1 + r)*(-1 + t)) - 
       (72*r*(-1 + r + r*t - t^2)*G[1, r, -1 + r, t])/((-1 + r)*(-1 + t)) + 
       (4*(-25*r + 25*r^2 + 24*t + 9*r^2*t - 24*t^2 - 9*r*t^2)*G[1, r, r, t])/((-1 + r)*(-1 + t)) + 
       (112*(r - t)*(-1 + r + t)*G[-1 + r, -1 + r, r, t])/((-1 + r)*(-1 + t)) + 
       (80*(r - t)*(-1 + r + t)*G[-1 + r, r, r, t])/((-1 + r)*(-1 + t)) - 
       (-1452*r + 130*Pi^2*r - 324*r^2 - 142*Pi^2*r^2 + 1305*t - 224*Pi^2*t + 1062*r*t - 
         72*Pi^2*r*t + 324*r^2*t + 131*Pi^2*r^2*t - 1305*t^2 + 224*Pi^2*t^2 + 390*r*t^2 - 
         47*Pi^2*r*t^2 + 1224*r*Zeta[3] - 1224*r^2*Zeta[3] - 1296*t*Zeta[3] - 180*r^2*t*Zeta[3] + 
         1296*t^2*Zeta[3] + 180*r*t^2*Zeta[3])/(9*(-1 + r)*(-1 + t)))), 
 "outer-direct" -> CF*nf^2*((-8*(-1 + r)*(-r + 5*r^2 - t - 9*r*t + 4*t^2))/(27*r*(r - t)) - 
     (4*t*(1 - 2*r + t)*G[0, r]^2)/(9*r*(-r + t)) - (8*t*(5 - 13*r + 8*t)*G[0, t])/
      (27*r*(-r + t)) - (4*t*(1 - 2*r + t)*G[0, t]^2)/(9*r*(-r + t)) + 
     G[0, r]*((8*t*(5 - 13*r + 8*t))/(27*r*(-r + t)) + (8*t*(1 - 2*r + t)*G[0, t])/
        (9*r*(-r + t))) + (4*(-1 + r - t)*(-1 + t)*G[1, r]^2)/(9*(r - t)) - 
     (8*(5 + 3*r - 8*t)*(-1 + r - t)*G[-1 + r, t])/(27*(r - t)) + 
     (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(9*(r - t)) + 
     G[1, r]*((-8*(5 + 3*r - 8*t)*(-1 + r - t))/(27*(r - t)) + 
       (8*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(9*(r - t)))) + 
   CA*CF*nf*((-4*(2*r - 2*r^2 - t + 2*r*t + 2*r^2*t - t^2 - 2*r*t^2)*G[1, r]^3)/(9*r*(r - t)) - 
     (44*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(9*(r - t)) + 
     G[0, r]^2*((44*t*(1 - 2*r + t))/(9*r*(-r + t)) + (8*(-1 + 2*r - t)*t*G[1, r])/(3*r*(r - t)) - 
       (8*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(3*(r - t))) + 
     G[1, r]^2*((4*(-21*r + 18*r^2 + 3*r^3 + 10*t - 20*r*t - 27*r^2*t + 13*t^2 + 24*r*t^2))/
        (9*r*(r - t)) - (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(3*(r - t))) + 
     G[0, t]^2*((44*t*(1 - 2*r + t))/(9*r*(-r + t)) + (4*t*(1 - 2*r + t)*G[1, r])/(3*r*(-r + t)) - 
       (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(3*(r - t))) - 
     (8*(-10 + 7*r + 3*r^2 - 13*t - 13*r*t)*G[0, 1, r])/(9*r) - 
     (8*(-10 + 7*r + 3*r^2 - 13*t - 13*r*t)*G[0, -1 + r, t])/(9*r) + 
     G[-1 + r, t]*((4*(-1 + r - t)*(176*r - 6*Pi^2*r + 84*r^2 - 9*t - 251*r*t + 6*Pi^2*r*t))/
        (27*r*(r - t)) + (8*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(3*(r - t)) + 
       (8*(-1 + r - t)*(-1 + t)*G[0, -1 + r, t])/(3*(r - t)) + (8*(-1 + r - t)*(-1 + t)*G[0, r, t])/
        (3*(r - t))) + G[1, r]*((4*(-176*r + 3*Pi^2*r + 92*r^2 - 3*Pi^2*r^2 + 84*r^3 + 9*t + 
          3*Pi^2*t + 66*r*t - 6*Pi^2*r*t - 335*r^2*t + 3*Pi^2*r^2*t + 9*t^2 + 3*Pi^2*t^2 + 
          251*r*t^2 - 3*Pi^2*r*t^2))/(27*r*(r - t)) - (88*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/
        (9*(r - t)) - (8*t*(1 - 2*r + t)*G[0, 1, r])/(3*r*(-r + t)) + 
       (8*t*(1 - 2*r + t)*G[0, -1 + r, t])/(3*r*(-r + t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t))) + 
     G[0, r]*((-4*t*(167 - 3*Pi^2 - 418*r + 6*Pi^2*r - 9*r^2 + 251*t - 3*Pi^2*t + 9*r*t))/
        (27*r*(-r + t)) + (2*(1 - r + t + r*t)*G[1, r]^2)/(3*r) + 
       (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(3*(r - t)) + 
       G[0, t]*((-88*t*(1 - 2*r + t))/(9*r*(-r + t)) - (4*t*(1 - 2*r + t)*G[1, r])/(r*(-r + t)) + 
         (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
       G[-1 + r, t]*((-8*(10 + 3*r - 13*t)*(-1 + r - t))/(9*(r - t)) + 
         (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((-8*(-10 + 23*r - 13*t)*t)/(9*r*(r - t)) + (4*(-1 + r)*(-r - t + r*t - t^2)*
           G[r, t])/(r*(r - t))) - (4*(r - r^2 - 5*t + 10*r*t + r^2*t - 5*t^2 - r*t^2)*G[0, 1, r])/
        (3*r*(r - t)) - (4*(3*r - 3*r^2 - t + 2*r*t + 3*r^2*t - t^2 - 3*r*t^2)*G[0, -1 + r, t])/
        (3*r*(r - t)) - (4*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, t]*((4*t*(167 - 3*Pi^2 - 418*r + 6*Pi^2*r - 9*r^2 + 251*t - 3*Pi^2*t + 9*r*t))/
        (27*r*(-r + t)) - (4*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(3*(r - t)) + 
       G[-1 + r, t]*((8*(10 + 3*r - 13*t)*(-1 + r - t))/(9*(r - t)) - 
         (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((8*t*(10 - 23*r + 13*t))/(9*r*(-r + t)) - (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
          (r*(r - t))) + (16*t*(1 - 2*r + t)*G[0, 1, r])/(3*r*(-r + t)) + 
       (8*(-1 + r - t)*(-1 + t)*G[0, -1 + r, t])/(3*(r - t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     (4*(1 - r + t + r*t)*G[0, 0, 1, r])/r - (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, -1 + r, t])/
      (3*r*(r - t)) + (4*(r - r^2 - 5*t + 10*r*t + r^2*t - 5*t^2 - r*t^2)*G[0, 1, 1, r])/
      (3*r*(r - t)) - (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, -1 + r, t])/(3*r*(r - t)) - 
     (8*(1 - r + t + r*t)*G[0, -1 + r, r, t])/(3*r) + 
     (4*(r - r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*G[0, r, -1 + r, t])/(3*r*(r - t)) - 
     (2*(-1 + r)*(-209*r + 20*Pi^2*r - 562*r^2 + 6*Pi^2*r^2 - 209*t + 20*Pi^2*t + 1333*r*t - 
        32*Pi^2*r*t - 771*t^2 + 26*Pi^2*t^2 - 252*r*Zeta[3] - 252*t*Zeta[3] + 252*r*t*Zeta[3] - 
        252*t^2*Zeta[3]))/(27*r*(r - t))) + 
   CF^2*nf*((2*t*(-3 + 6*r - r^2 - 3*t + r*t)*G[0, r]^3)/(3*r*(-r + t)) - 
     (2*t*(-3 + 6*r - r^2 - 3*t + r*t)*G[0, t]^3)/(3*r*(-r + t)) - 
     (2*(-2*r + 2*r^2 + 7*t - 14*r*t + 4*r^2*t + 7*t^2 - 4*r*t^2)*G[1, r]^3)/(9*r*(r - t)) - 
     (2*(-1 + r - t)*(-2*r - t + 3*r*t)*G[-1 + r, t]^3)/(3*r*(r - t)) + 
     G[-1 + r, t]^2*((2*(-1 + r - t)*(-r + 4*r^2 + 5*t - 8*r*t))/(3*r*(r - t)) + 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
     G[0, t]^2*((-2*t*(-4 + 12*r - 5*r^2 - 8*t + 5*r*t))/(3*r*(-r + t)) - 
       (2*t*(3 - 6*r - 2*r^2 + 3*t + 2*r*t)*G[1, r])/(3*r*(-r + t)) + 
       (2*(-1 + r)*(-2*r - t + r*t - t^2)*G[-1 + r, t])/(3*r*(r - t)) + 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
     G[1, r]^2*((2*(41*r - 44*r^2 + 3*r^3 - 53*t + 118*r*t + 20*r^2*t - 62*t^2 - 23*r*t^2))/
        (9*r*(r - t)) - (2*(2*r - 2*r^2 + 3*t - 6*r*t + 7*r^2*t + 3*t^2 - 7*r*t^2)*G[-1 + r, t])/
        (3*r*(r - t)) + (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
     G[0, r]^2*((-2*t*(-4 + 12*r - 5*r^2 - 8*t + 5*r*t))/(3*r*(-r + t)) - 
       (2*t*(-3 + 6*r - r^2 - 3*t + r*t)*G[0, t])/(r*(-r + t)) - 
       (2*t*(1 - 2*r + 2*r^2 + t - 2*r*t)*G[1, r])/(3*r*(r - t)) + 
       (2*(2*r - 2*r^2 - 3*t + 6*r*t + r^2*t - 3*t^2 - r*t^2)*G[-1 + r, t])/(3*r*(r - t)) + 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
     (4*(-38 + 29*r + 9*r^2 - 47*t - 47*r*t)*G[0, 1, r])/(9*r) + 
     (4*(-38 + 29*r + 9*r^2 - 47*t - 47*r*t)*G[0, -1 + r, t])/(9*r) + 
     G[-1 + r, t]*((2*(12*r + 2*Pi^2*r - 16*r^2 - 2*Pi^2*r^2 + 4*r^3 + 3*t + 4*Pi^2*t - 2*r*t - 
          8*Pi^2*r*t + 7*r^2*t + 2*Pi^2*r^2*t + 3*t^2 + 4*Pi^2*t^2 - 11*r*t^2 - 2*Pi^2*r*t^2))/
        (9*r*(r - t)) - (8*(-1 + r)*(10*r + 3*r^2 + 10*t - 16*r*t + 13*t^2)*G[r, t])/
        (9*r*(r - t)) - (8*(-1 + r - t)*(-2*r + t + r*t)*G[0, 1, r])/(3*r*(r - t)) - 
       (8*(2 - 2*r + r*t - t^2)*G[0, -1 + r, t])/(3*(r - t)) - (8*t*(1 - 2*r + t)*G[0, r, t])/
        (3*r*(-r + t)) + (8*t*(1 - 2*r + t)*G[-1 + r, r, t])/(3*r*(-r + t))) + 
     G[1, r]*((2*(12*r + 2*Pi^2*r - 16*r^2 - 2*Pi^2*r^2 + 4*r^3 + 3*t + 4*Pi^2*t - 2*r*t - 
          8*Pi^2*r*t + 7*r^2*t + 2*Pi^2*r^2*t + 3*t^2 + 4*Pi^2*t^2 - 11*r*t^2 - 2*Pi^2*r*t^2))/
        (9*r*(r - t)) - (2*(-1 + r - t)*(-2*r - t + 3*r*t)*G[-1 + r, t]^2)/(r*(r - t)) - 
       (8*(-1 + r)*(10*r + 3*r^2 + 10*t - 16*r*t + 13*t^2)*G[r, t])/(9*r*(r - t)) + 
       G[-1 + r, t]*((4*(-1 + r - t)*(-r + 4*r^2 + 5*t - 8*r*t))/(3*r*(r - t)) + 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) - 
       (4*(5*r - 5*r^2 - 3*t + 6*r*t + 3*r^2*t - 3*t^2 - 3*r*t^2)*G[0, 1, r])/(3*r*(r - t)) - 
       (4*(-r + r^2 - 3*t + 6*r*t - 3*t^2)*G[0, -1 + r, t])/(3*r*(r - t)) - 
       (8*(2*r - 2*r^2 + t - 2*r*t + 2*r^2*t + t^2 - 2*r*t^2)*G[0, r, t])/(3*r*(r - t)) + 
       (8*t*(1 - 2*r + t)*G[-1 + r, r, t])/(3*r*(-r + t))) + 
     G[0, t]*((2*t*(-15 - 2*Pi^2 + 26*r + 4*Pi^2*r - 3*r^2 - 11*t - 2*Pi^2*t + 3*r*t))/
        (9*r*(-r + t)) + (2*t*(1 - 2*r - r^2 + t + r*t)*G[1, r]^2)/(3*r*(-r + t)) + 
       (2*(-1 + r - t)*(-5*r + 2*t + 3*r*t)*G[-1 + r, t]^2)/(3*r*(r - t)) - 
       (8*(-1 + r)*(10*r + 3*r^2 + 10*t - 16*r*t + 13*t^2)*G[r, t])/(9*r*(r - t)) + 
       G[-1 + r, t]*((-4*(-1 + r - t)*(38*r + 9*r^2 - 8*t - 39*r*t))/(9*r*(r - t)) + 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
       G[1, r]*((-4*t*(30 - 69*r - 8*r^2 + 39*t + 8*r*t))/(9*r*(-r + t)) + 
         (4*(r - r^2 - 2*t + 4*r*t + r^2*t - 2*t^2 - r*t^2)*G[-1 + r, t])/(3*r*(r - t)) + 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) - 
       (8*t*(1 - 2*r - r^2 + t + r*t)*G[0, 1, r])/(3*r*(-r + t)) - 
       (4*(4 - 4*r + 3*r*t - 3*t^2)*G[0, -1 + r, t])/(3*(r - t)) - 
       (8*(-1 + r - t)*(-1 + t)*G[0, r, t])/(3*(r - t)) - 
       (8*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*G[-1 + r, r, t])/(3*r*(r - t))) + 
     G[0, r]*((-2*t*(-15 - 2*Pi^2 + 26*r + 4*Pi^2*r - 3*r^2 - 11*t - 2*Pi^2*t + 3*r*t))/
        (9*r*(-r + t)) + (2*t*(-3 + 6*r - r^2 - 3*t + r*t)*G[0, t]^2)/(r*(-r + t)) + 
       (2*(4*r - 4*r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[1, r]^2)/(3*r*(r - t)) + 
       (2*(-1 + r - t)*(r - 2*t + r*t)*G[-1 + r, t]^2)/(3*r*(r - t)) + 
       (8*(-1 + r)*(10*r + 3*r^2 + 10*t - 16*r*t + 13*t^2)*G[r, t])/(9*r*(r - t)) + 
       G[-1 + r, t]*((4*(-18*r + 15*r^2 + 3*r^3 + 28*t - 59*r*t - 16*r^2*t + 34*t^2 + 13*r*t^2))/
          (9*r*(r - t)) - (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
       G[0, t]*((4*t*(-4 + 12*r - 5*r^2 - 8*t + 5*r*t))/(3*r*(-r + t)) + 
         (4*t*(1 - 2*r - 2*r^2 + t + 2*r*t)*G[1, r])/(3*r*(-r + t)) - 
         (4*(-1 + r - t)*(-2*r + t + r*t)*G[-1 + r, t])/(3*r*(r - t)) - 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
       G[1, r]*((-4*(-20*r + 14*r^2 + 6*r^3 + 10*t - 17*r*t - 40*r^2*t + 13*t^2 + 34*r*t^2))/
          (9*r*(r - t)) + (4*(3*r - 3*r^2 + 2*t - 4*r*t + 3*r^2*t + 2*t^2 - 3*r*t^2)*G[-1 + r, t])/
          (3*r*(r - t)) - (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
       (8*t*(-1 + 2*r + r^2 - t - r*t)*G[0, 1, r])/(3*r*(r - t)) + 
       (4*(4 - 4*r + 3*r*t - 3*t^2)*G[0, -1 + r, t])/(3*(r - t)) + 
       (8*(-1 + r - t)*(-1 + t)*G[0, r, t])/(3*(r - t)) + 
       (8*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*G[-1 + r, r, t])/(3*r*(r - t))) - 
     (4*(-2 + 2*r - 2*t + r*t)*G[0, 0, 1, r])/(3*r) + 
     (4*(6*r - 6*r^2 + 2*t - 4*r*t + 3*r^2*t + 2*t^2 - 3*r*t^2)*G[0, 0, -1 + r, t])/(3*r*(r - t)) + 
     (4*(5*r - 5*r^2 + 3*t - 6*r*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*G[0, 1, 1, r])/(3*r*(r - t)) + 
     (4*(5*r - 5*r^2 + 3*t - 6*r*t + 2*r^2*t + 3*t^2 - 2*r*t^2)*G[0, -1 + r, -1 + r, t])/
      (3*r*(r - t)) - (16*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, -1 + r, t])/(3*r*(r - t)) + 
     ((-1 + r)*(165*r + 88*r^2 + 165*t - 341*r*t + 253*t^2 - 144*r*Zeta[3] - 144*t*Zeta[3] + 
        144*r*t*Zeta[3] - 144*t^2*Zeta[3]))/(9*r*(r - t))) + 
   CA^2*CF*(-1/6*((3*r - 3*r^2 - 11*t + 22*r*t + r^2*t - 11*t^2 - r*t^2)*G[1, r]^4)/(r*(r - t)) + 
     (16*(-1 + r - t)*(-1 + t)*G[-1, t]^2*G[1, r]*G[-1 + r, t])/(r - t) + 
     (121*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(9*(r - t)) + 
     G[0, t]^2*((-121*t*(1 - 2*r + t))/(9*r*(-r + t)) - (22*t*(1 - 2*r + t)*G[1, r])/
        (3*r*(-r + t)) + (22*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(3*(r - t))) + 
     G[1, r]^3*((2*(22*r - 25*r^2 + 3*r^3 - 20*t + 37*r*t + 7*r^2*t - 14*t^2 - 10*r*t^2))/
        (9*r*(r - t)) + (4*(-1 + r - t)*(-3*r - t + 4*r*t)*G[-1 + r, t])/(3*r*(r - t)) - 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (16*t*(1 - 2*r + t)*G[-1, 0, t]^2)/
      (r*(-r + t)) - (16*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t]^2)/(r - t) + 
     (2*(4*r - 4*r^2 + 4*t - 8*r*t + 3*r^2*t + 4*t^2 - 3*r*t^2)*G[0, 1, r]^2)/(r*(r - t)) - 
     (2*(-1 + r)*(-3*r - 5*t + 5*r*t - 5*t^2)*G[0, -1 + r, t]^2)/(r*(r - t)) - 
     (4*(-30*r + 3*Pi^2*r + 30*r^2 - 3*Pi^2*r^2 + 30*t + 5*Pi^2*t - 60*r*t - 10*Pi^2*r*t + 
        4*Pi^2*r^2*t + 30*t^2 + 5*Pi^2*t^2 - 4*Pi^2*r*t^2)*G[-1 + r, r, t])/(3*r*(r - t)) + 
     G[0, 1, r]*((-2*(358*r + 9*Pi^2*r - 238*r^2 - 9*Pi^2*r^2 - 120*r^3 - 358*t - 33*Pi^2*t + 
          716*r*t + 66*Pi^2*r*t + 418*r^2*t + 12*Pi^2*r^2*t - 478*t^2 - 33*Pi^2*t^2 - 298*r*t^2 - 
          12*Pi^2*r*t^2))/(9*r*(r - t)) - (4*(8*r - 8*r^2 + 4*t - 8*r*t + 7*r^2*t + 4*t^2 - 
          7*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) - (48*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r, t]*((-4*(30 + Pi^2)*t)/3 - (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/
        (r*(r - t))) + G[0, -1 + r, t]*((2*(-178*r - 3*Pi^2*r + 58*r^2 + 3*Pi^2*r^2 + 120*r^3 + 
          178*t - 9*Pi^2*t - 356*r*t + 18*Pi^2*r*t - 418*r^2*t + 6*Pi^2*r^2*t + 298*t^2 - 
          9*Pi^2*t^2 + 298*r*t^2 - 6*Pi^2*r*t^2))/(9*r*(r - t)) + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[1, r]^2*(-1/9*(-299*r - 3*Pi^2*r + 179*r^2 + 3*Pi^2*r^2 + 120*r^3 + 178*t + 15*Pi^2*t - 
          356*r*t - 30*Pi^2*r*t - 539*r^2*t - 12*Pi^2*r^2*t + 298*t^2 + 15*Pi^2*t^2 + 419*r*t^2 + 
          12*Pi^2*r*t^2)/(r*(r - t)) + G[-1 + r, t]*((-2*(-1 + r - t)*(11*r + 3*r^2 - 9*t - 5*r*t))/
          (3*r*(r - t)) - (12*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       (2*(8*r - 8*r^2 - 20*t + 40*r*t + 9*r^2*t - 20*t^2 - 9*r*t^2)*G[0, 1, r])/(r*(r - t)) + 
       (2*(-1 + r)*(-3*r - 5*t + 5*r*t - 5*t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r]^2*((t*(-121 + 242*r - 180*r^2 - 6*Pi^2*r^2 - 121*t + 180*r*t + 6*Pi^2*r*t))/
        (9*r*(-r + t)) - (8*t*(1 - 2*r + t)*G[-1, t]*G[0, t])/(r*(-r + t)) - 
       (t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*G[1, r]^2)/(r*(-r + t)) + 
       (8*(-1 + r - t)*(-1 + t)*G[-1, t]*G[-1 + r, t])/(r - t) + 
       G[-1 + r, t]*((2*(-1 + r - t)*(-22 + 9*r + 13*t))/(3*(r - t)) - 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((-2*(-22 + 35*r - 13*t)*t)/(3*r*(r - t)) + (2*(-1 + r - t)*(-7*r + 3*t + 4*r*t)*
           G[-1 + r, t])/(r*(r - t)) - (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       (8*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (8*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/
        (r - t) + (2*t*(-8 + 16*r + 3*r^2 - 8*t - 3*r*t)*G[0, 1, r])/(r*(r - t)) - 
       (2*t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*G[0, -1 + r, t])/(r*(-r + t)) + 
       (16*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, -1 + r, t]*((8*Pi^2*(-1 + r - t)*(-1 + t))/(3*(r - t)) + 
       (16*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(r - t) - (8*(1 - r + t + r*t)*G[0, -1 + r, t])/r + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, 0, t]*((-8*Pi^2*t*(1 - 2*r + t))/(3*r*(-r + t)) - 
       (32*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) - (16*t*(1 - 2*r + t)*G[0, 1, r])/
        (r*(-r + t)) - (8*(1 - r + t + r*t)*G[0, -1 + r, t])/r + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, t]*(G[-1 + r, t]*((-8*Pi^2*(-1 + r - t)*(-1 + t))/(3*(r - t)) - 
         (16*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(r - t)) + 
       G[1, r]*(G[-1 + r, t]*((-12*(-1 + r - t)*(-1 + t))/(r - t) - 
           (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (32*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (32*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) - (8*(1 - r + t + r*t)*G[0, -1 + r, t])/r + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t)))) - 
     (24*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) + 
     (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, t])/(r*(r - t)) + 
     (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
     (24*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, -1 + r, t])/(r - t) - 
     (2*(11 - 18*r + 7*r^2 + 4*t + 16*r*t)*G[0, 0, 1, r])/r - 
     (4*(-11*r + 11*r^2 + 7*t - 8*r*t + 7*r^2*t + t^2 - 7*r*t^2)*G[0, 0, -1 + r, t])/
      (3*r*(r - t)) - (2*(65*r - 86*r^2 + 21*r^3 - 37*t + 86*r*t + 23*r^2*t - 28*t^2 - 44*r*t^2)*
       G[0, 1, 1, r])/(3*r*(r - t)) - (4*(-11*r + 5*r^2 + 6*r^3 + 7*t - 8*r*t - 5*r^2*t + 7*t^2 - 
        r*t^2)*G[0, -1 + r, -1 + r, t])/(3*r*(r - t)) + 
     G[r, t]*((4*(-66 + Pi^2)*(-1 + r)*(r - t))/(3*r) + (48*(-1 + r)*(-r - t + r*t - t^2)*
         G[-1, 0, 0, t])/(r*(r - t)) + (48*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, t])/
        (r*(r - t)) + (48*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
       (48*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, -1 + r, t])/(r*(r - t)) - 
       (48*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) - 
       (96*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, 1, r])/(r*(r - t)) - 
       (48*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, -1 + r, t])/(r*(r - t))) + 
     (4*(11 - 20*r + 9*r^2 + 2*t + 2*r*t)*G[0, -1 + r, r, t])/(3*r) + 
     (2*(-11*r - 4*r^2 + 15*r^3 - 33*t + 78*r*t - 41*r^2*t - 30*t^2 + 26*r*t^2)*G[0, r, -1 + r, t])/
      (3*r*(r - t)) + G[-1 + r, t]*((-2*(-1 + r - t)*(980*r - 39*Pi^2*r - 33*r^2 + 36*Pi^2*r^2 + 
          63*t - 27*Pi^2*t - 1010*r*t + 30*Pi^2*r*t))/(27*r*(r - t)) - 
       (12*(-1 + r - t)*(-1 + t)*G[-1, 0, t])/(r - t) - (12*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/
        (r - t) + (4*(-1 + r - t)*(2*r + 3*r^2 - 9*t + 4*r*t)*G[0, 1, r])/(3*r*(r - t)) + 
       (4*(-1 + r - t)*(11*r + 3*r^2 - 9*t - 5*r*t)*G[0, -1 + r, t])/(3*r*(r - t)) - 
       (4*(-1 + r - t)*(-11 + 9*r + 2*t)*G[0, r, t])/(3*(r - t)) + 
       G[r, t]*((16*Pi^2*(-1 + r)*(-r - t + r*t - t^2))/(3*r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (48*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t))) + 
       (32*(-1 + r - t)*(-1 + t)*G[-1, -1, 0, t])/(r - t) + 
       (32*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) - 
       (16*(-1 + r - t)*(-1 + t)*G[-1, 0, 0, t])/(r - t) - 
       (16*(-1 + r - t)*(-1 + t)*G[-1, 0, -1 + r, t])/(r - t) - 
       (16*(-1 + r - t)*(-1 + t)*G[-1, 0, r, t])/(r - t) - 
       (16*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, 0, t])/(r - t) - 
       (16*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, r, t])/(r - t) + 
       (2*(-1 + r - t)*(-15*r + 7*t + 8*r*t)*G[0, 0, 1, r])/(r*(r - t)) + 
       (8*(-1 + r - t)*(-3*r - t + 4*r*t)*G[0, 0, -1 + r, t])/(r*(r - t)) + 
       (2*(-1 + r - t)*(-43*r + 3*t + 40*r*t)*G[0, 1, 1, r])/(r*(r - t)) - 
       (4*(-1 + r - t)*(-7*r + 3*t + 4*r*t)*G[0, -1 + r, r, t])/(r*(r - t)) - 
       (2*(-1 + r - t)*(-9*r + t + 8*r*t)*G[0, r, -1 + r, t])/(r*(r - t))) + 
     G[1, r]*((-2*(-980*r + 6*Pi^2*r + 1013*r^2 - 15*Pi^2*r^2 - 33*r^3 + 9*Pi^2*r^3 - 63*t + 
          60*Pi^2*t + 93*r*t - 84*Pi^2*r*t - 977*r^2*t + 15*Pi^2*r^2*t - 63*t^2 + 33*Pi^2*t^2 + 
          1010*r*t^2 - 24*Pi^2*r*t^2))/(27*r*(r - t)) - (12*t*(1 - 2*r + t)*G[-1, 0, t])/
        (r*(-r + t)) + (12*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) + 
       (4*(9*r - 15*r^2 + 6*r^3 - 2*t + 7*r*t + 6*r^2*t + t^2 - 12*r*t^2)*G[0, 1, r])/
        (3*r*(r - t)) - (4*(-3*r^2 + 3*r^3 - 2*t + 7*r*t + 3*r^2*t - 2*t^2 - 6*r*t^2)*
         G[0, -1 + r, t])/(3*r*(r - t)) - (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*
         G[0, r, t])/(r*(r - t)) + G[-1 + r, t]*
        ((-2*(-1 + r - t)*(121*r - 21*Pi^2*r + 9*Pi^2*t - 121*r*t + 12*Pi^2*r*t))/(9*r*(r - t)) - 
         (16*(-1 + r - t)*(-1 + t)*G[-1, 0, t])/(r - t) - (4*(-1 + r - t)*(-13*r + t + 12*r*t)*
           G[0, 1, r])/(r*(r - t)) - (2*(-1 + r - t)*(-9*r + t + 8*r*t)*G[0, r, t])/(r*(r - t))) + 
       G[r, t]*((16*Pi^2*(-1 + r)*(-r - t + r*t - t^2))/(3*r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (48*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t))) - 
       (32*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) + 
       (32*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) - 
       (16*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) + 
       (16*(-1 + r - t)*(-1 + t)*G[-1, 0, -1 + r, t])/(r - t) - 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) + 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) - 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, t])/(r*(r - t)) - 
       (2*(31*r - 31*r^2 - 39*t + 78*r*t + 38*r^2*t - 39*t^2 - 38*r*t^2)*G[0, 0, 1, r])/
        (r*(r - t)) + (8*t*(-4 + 8*r - r^2 - 4*t + r*t)*G[0, 0, -1 + r, t])/(r*(-r + t)) + 
       (4*t*(8 - 16*r - r^2 + 8*t + r*t)*G[0, 0, r, t])/(r*(-r + t)) - 
       (2*(15*r - 15*r^2 - 55*t + 110*r*t + 18*r^2*t - 55*t^2 - 18*r*t^2)*G[0, 1, 1, r])/
        (r*(r - t)) + (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, r, t])/(r*(r - t)) + 
       (2*(-1 + r - t)*(-9*r + t + 8*r*t)*G[0, r, -1 + r, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/(r*(r - t))) + 
     G[0, t]*((-2*t*(1043 - 33*Pi^2 - 2053*r + 57*Pi^2*r + 63*r^2 - 27*Pi^2*r^2 + 1010*t - 
          24*Pi^2*t - 63*r*t + 27*Pi^2*r*t))/(27*r*(-r + t)) - 
       (16*t*(1 - 2*r + t)*G[-1, t]^2*G[1, r])/(r*(-r + t)) - 
       (2*t*(-4 + 8*r - r^2 - 4*t + r*t)*G[1, r]^3)/(3*r*(-r + t)) + 
       (22*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(3*(r - t)) + 
       G[1, r]^2*((2*t*(-3 + 5*r - 3*r^2 - 2*t + 3*r*t))/(r*(-r + t)) - 
         (2*(-1 + r - t)*(-3*r - t + 4*r*t)*G[-1 + r, t])/(r*(r - t)) + 
         (12*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (12*t*(1 - 2*r + t)*G[-1, 0, t])/
        (r*(-r + t)) + (12*t*(1 - 2*r + t)*G[-1, -1 + r, t])/(r*(-r + t)) - 
       (4*t*(22 - 38*r - 9*r^2 + 16*t + 9*r*t)*G[0, 1, r])/(3*r*(-r + t)) + 
       G[-1, t]*((8*Pi^2*t*(1 - 2*r + t))/(3*r*(-r + t)) + 
         G[1, r]*((12*t*(1 - 2*r + t))/(r*(-r + t)) + (8*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/
            (r - t) - (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (16*t*(1 - 2*r + t)*G[0, 1, r])/(r*(-r + t))) - 
       (4*(11*r - 11*r^2 - 9*t + 15*r*t + 2*r^2*t - 6*t^2 - 2*r*t^2)*G[0, -1 + r, t])/
        (3*r*(r - t)) - (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*G[-1 + r, r, t])/
        (r*(r - t)) + G[-1 + r, t]*((-2*(-1 + r - t)*(178*r + 3*Pi^2*r + 120*r^2 + 90*t + 
            3*Pi^2*t - 388*r*t - 6*Pi^2*r*t))/(9*r*(r - t)) + 
         (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*G[r, t])/(r*(r - t)) - 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         (8*(-1 + r - t)*(-1 + t)*G[-1, 0, t])/(r - t) + (8*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/
          (r - t) + (8*(-1 + r - t)*(-4*r + t + 3*r*t)*G[0, 1, r])/(r*(r - t)) - 
         (4*(-1 + r - t)*(-3*r - t + 4*r*t)*G[0, -1 + r, t])/(r*(r - t)) + 
         (2*(-1 + r - t)*(-9*r + t + 8*r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[r, t]*((-24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[1, r]*((2*t*(-268 - 6*Pi^2 + 656*r + 12*Pi^2*r - 90*r^2 - 3*Pi^2*r^2 - 388*t - 6*Pi^2*t + 
            90*r*t + 3*Pi^2*r*t))/(9*r*(-r + t)) + (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 
            10*t^2)*G[r, t])/(r*(r - t)) - (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/
          (r*(r - t)) + G[-1 + r, t]*((4*(-1 + r - t)*(r^2 - 3*t + 2*r*t))/(r*(r - t)) + 
           (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (8*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + (8*t*(1 - 2*r + t)*G[-1, -1 + r, t])/
          (r*(-r + t)) - (8*t*(3 - 6*r - r^2 + 3*t + r*t)*G[0, 1, r])/(r*(-r + t)) - 
         (4*t*(-4 + 8*r - r^2 - 4*t + r*t)*G[0, -1 + r, t])/(r*(-r + t)) - 
         (2*t*(8 - 16*r - r^2 + 8*t + r*t)*G[0, r, t])/(r*(-r + t)) - 
         (2*(3*r - 3*r^2 + 13*t - 26*r*t + 4*r^2*t + 13*t^2 - 4*r*t^2)*G[-1 + r, r, t])/
          (r*(r - t))) - (32*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) - 
       (32*t*(1 - 2*r + t)*G[-1, -1, -1 + r, t])/(r*(-r + t)) + 
       (16*t*(1 - 2*r + t)*G[-1, 0, -1 + r, t])/(r*(-r + t)) + (16*t*(1 - 2*r + t)*G[-1, 0, r, t])/
        (r*(-r + t)) + (16*t*(1 - 2*r + t)*G[-1, -1 + r, 0, t])/(r*(-r + t)) + 
       (16*t*(1 - 2*r + t)*G[-1, -1 + r, -1 + r, t])/(r*(-r + t)) + 
       (16*t*(1 - 2*r + t)*G[-1, -1 + r, r, t])/(r*(-r + t)) + 
       (2*t*(24 - 48*r - 7*r^2 + 24*t + 7*r*t)*G[0, 0, 1, r])/(r*(-r + t)) + 
       (2*t*(8 - 16*r - 7*r^2 + 8*t + 7*r*t)*G[0, 1, 1, r])/(r*(-r + t)) + 
       (8*(-1 + r - t)*(-3*r - t + 4*r*t)*G[0, -1 + r, -1 + r, t])/(r*(r - t)) - 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, r, t])/(r*(r - t)) - 
       (2*(12*r - 12*r^2 + 4*t - 8*r*t + 13*r^2*t + 4*t^2 - 13*r*t^2)*G[0, r, -1 + r, t])/
        (r*(r - t)) - (4*(-1 + r - t)*(-9*r + t + 8*r*t)*G[-1 + r, -1 + r, r, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t))) + 
     G[0, r]*((2*(594*r^2 - 9*Pi^2*r^2 - 594*r^3 + 9*Pi^2*r^3 - 1043*t + 33*Pi^2*t + 865*r*t - 
          39*Pi^2*r*t + 1125*r^2*t + 9*Pi^2*r^2*t - 416*t^2 + 15*Pi^2*t^2 - 531*r*t^2 - 
          18*Pi^2*r*t^2))/(27*r*(r - t)) - ((7*r - 7*r^2 - 19*t + 38*r*t + 8*r^2*t - 19*t^2 - 
          8*r*t^2)*G[1, r]^3)/(3*r*(r - t)) - (16*(-1 + r - t)*(-1 + t)*G[-1, t]^2*G[-1 + r, t])/
        (r - t) - (22*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^2)/(3*(r - t)) + 
       G[1, r]^2*(-1/3*(11*r - 20*r^2 + 9*r^3 + 7*t - 8*r*t + 11*r^2*t + 10*t^2 - 20*r*t^2)/
           (r*(r - t)) + ((-1 + r - t)*(-13*r + t + 12*r*t)*G[-1 + r, t])/(r*(r - t)) - 
         (12*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (12*t*(1 - 2*r + t)*G[-1, 0, t])/
        (r*(-r + t)) - (12*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) + 
       (2*(11*r - 20*r^2 + 9*r^3 - 55*t + 98*r*t + 11*r^2*t - 34*t^2 - 20*r*t^2)*G[0, 1, r])/
        (3*r*(r - t)) + (2*(33*r - 42*r^2 + 9*r^3 - 29*t + 52*r*t - 3*r^2*t - 14*t^2 - 6*r*t^2)*
         G[0, -1 + r, t])/(3*r*(r - t)) + (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*
         G[-1 + r, r, t])/(r*(r - t)) + G[-1 + r, t]*
        ((4*(-1 + r - t)*(44*r + 60*r^2 + 90*t + 3*Pi^2*t - 194*r*t - 3*Pi^2*r*t))/(9*r*(r - t)) - 
         (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*G[r, t])/(r*(r - t)) + 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
         (2*(-1 + r - t)*(-19*r + 7*t + 12*r*t)*G[0, 1, r])/(r*(r - t)) + 
         (2*(-1 + r - t)*(r - 5*t + 4*r*t)*G[0, -1 + r, t])/(r*(r - t)) - 
         (2*(-1 + r - t)*(-9*r + t + 8*r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[r, t]*((-24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[-1, t]*(G[-1 + r, t]*((12*(-1 + r - t)*(-1 + t))/(r - t) + 
           (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
         (32*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + (32*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) + (8*(1 - r + t + r*t)*G[0, -1 + r, t])/r - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[0, t]*((-2*t*(-121 + 242*r - 90*r^2 - 3*Pi^2*r^2 - 121*t + 90*r*t + 3*Pi^2*r*t))/
          (9*r*(-r + t)) + (16*t*(1 - 2*r + t)*G[-1, t]^2)/(r*(-r + t)) + 
         (t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*G[1, r]^2)/(r*(-r + t)) + 
         G[-1 + r, t]*((-2*(-1 + r - t)*(-11 + 3*r + 8*t))/(r - t) + 
           (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         G[1, r]*((2*t*(11 - 19*r + 8*t))/(r*(-r + t)) - (2*(-1 + r - t)*(-7*r + 3*t + 4*r*t)*
             G[-1 + r, t])/(r*(r - t)) + (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         G[-1, t]*((-12*t*(1 - 2*r + t))/(r*(-r + t)) - (8*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/
            (r - t) + (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (8*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (8*t*(1 - 2*r + t)*G[-1, -1 + r, t])/
          (r*(-r + t)) - (2*t*(8 - 16*r - 3*r^2 + 8*t + 3*r*t)*G[0, 1, r])/(r*(-r + t)) + 
         (2*t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*G[0, -1 + r, t])/(r*(-r + t)) - 
         (16*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[1, r]*((-2*(-90*r - 3*Pi^2*r + 90*r^2 + 3*Pi^2*r^2 + 358*t + 9*Pi^2*t - 836*r*t - 
            18*Pi^2*r*t + 90*r^2*t + 3*Pi^2*r^2*t + 478*t^2 + 9*Pi^2*t^2 - 90*r*t^2 - 
            3*Pi^2*r*t^2))/(9*r*(r - t)) - (2*(-1 + r)*(-11*r + r^2 - 11*t + 9*r*t - 10*t^2)*
           G[r, t])/(r*(r - t)) + (16*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((-4*(-1 + r - t)*(r^2 - 3*t + 2*r*t))/(r*(r - t)) - 
           (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (2*(11*r - 11*r^2 - 23*t + 46*r*t + 18*r^2*t - 23*t^2 - 18*r*t^2)*G[0, 1, r])/
          (r*(r - t)) + (2*(7*r - 7*r^2 + 5*t - 10*r*t + 6*r^2*t + 5*t^2 - 6*r*t^2)*
           G[0, -1 + r, t])/(r*(r - t)) - (2*(8*r - 8*r^2 + 16*t - 32*r*t + 7*r^2*t + 16*t^2 - 
            7*r*t^2)*G[0, r, t])/(r*(r - t)) + (2*(3*r - 3*r^2 + 13*t - 26*r*t + 4*r^2*t + 13*t^2 - 
            4*r*t^2)*G[-1 + r, r, t])/(r*(r - t))) + (32*t*(1 - 2*r + t)*G[-1, -1, 0, t])/
        (r*(-r + t)) - (32*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) - 
       (16*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) + 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) + 
       (8*(1 - r + t + r*t)*G[-1, -1 + r, 0, t])/r + (24*(-1 + r)*(-r - t + r*t - t^2)*
         G[-1, -1 + r, r, t])/(r*(r - t)) - (2*(8*r - 8*r^2 - 32*t + 64*r*t + 21*r^2*t - 32*t^2 - 
          21*r*t^2)*G[0, 0, 1, r])/(r*(r - t)) - (4*t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*
         G[0, 0, -1 + r, t])/(r*(-r + t)) - (2*(18*r - 18*r^2 - 26*t + 52*r*t + 25*r^2*t - 26*t^2 - 
          25*r*t^2)*G[0, 1, 1, r])/(r*(r - t)) - (4*(-1 + r - t)*(r - 5*t + 4*r*t)*
         G[0, -1 + r, -1 + r, t])/(r*(r - t)) + (24*(-1 + r)*(-r - t + r*t - t^2)*
         G[0, -1 + r, r, t])/(r*(r - t)) + (2*(4 - 4*r + 4*t + 5*r*t)*G[0, r, -1 + r, t])/r + 
       (4*(-1 + r - t)*(-9*r + t + 8*r*t)*G[-1 + r, -1 + r, r, t])/(r*(r - t)) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t))) + 
     (32*(1 - r + t + r*t)*G[-1, -1, 0, -1 + r, t])/r + 
     (32*(1 - r + t + r*t)*G[-1, -1, -1 + r, 0, t])/r + 
     (32*(1 - r + t + r*t)*G[-1, 0, -1, -1 + r, t])/r + 
     (16*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, 0, -1 + r, t])/(r*(r - t)) - 
     (16*(3*r - 3*r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[-1, 0, 0, r, t])/(r*(r - t)) + 
     (8*(r - r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*G[-1, 0, -1 + r, 0, t])/(r*(r - t)) + 
     (32*(-1 + r - t)*(-1 + t)*G[-1, 0, -1 + r, -1 + r, t])/(r - t) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, r, t])/(r*(r - t)) - 
     (8*(3*r - 3*r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[-1, 0, r, 0, t])/(r*(r - t)) - 
     (8*(r - r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*G[-1, 0, r, -1 + r, t])/(r*(r - t)) - 
     (32*t*(1 - 2*r + t)*G[-1, -1 + r, 0, 0, t])/(r*(-r + t)) + 
     (8*(3*r - 3*r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[-1, -1 + r, 0, -1 + r, t])/
      (r*(r - t)) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, r, t])/(r*(r - t)) + 
     (16*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, -1 + r, 0, t])/(r*(r - t)) - 
     (16*(r - r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*G[-1, -1 + r, -1 + r, r, t])/(r*(r - t)) - 
     (8*(3*r - 3*r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[-1, -1 + r, r, 0, t])/(r*(r - t)) - 
     (8*(r - r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*G[-1, -1 + r, r, -1 + r, t])/(r*(r - t)) + 
     (8*(8 - 8*r + 8*t + 13*r*t)*G[0, 0, 0, 1, r])/r + 
     (4*(13*r - 13*r^2 - 37*t + 74*r*t + 18*r^2*t - 37*t^2 - 18*r*t^2)*G[0, 0, 1, 1, r])/
      (r*(r - t)) - (24*(1 - r + t + r*t)*G[0, 0, -1 + r, -1 + r, t])/r + 
     (4*t*(8 - 16*r - r^2 + 8*t + r*t)*G[0, 0, r, -1 + r, t])/(r*(-r + t)) + 
     (8*(3*r - 3*r^2 - 19*t + 38*r*t + 3*r^2*t - 19*t^2 - 3*r*t^2)*G[0, 1, 1, 1, r])/(r*(r - t)) - 
     (4*(6*r - 6*r^2 + 10*t - 20*r*t + 3*r^2*t + 10*t^2 - 3*r*t^2)*G[0, -1 + r, 0, r, t])/
      (r*(r - t)) + (8*(13*r - 13*r^2 + 3*t - 6*r*t + 10*r^2*t + 3*t^2 - 10*r*t^2)*
       G[0, -1 + r, -1 + r, r, t])/(r*(r - t)) + 
     (4*(13*r - 13*r^2 + 3*t - 6*r*t + 10*r^2*t + 3*t^2 - 10*r*t^2)*G[0, -1 + r, r, -1 + r, t])/
      (r*(r - t)) + (4*(-1 + r - t)*(-9*r + t + 8*r*t)*G[0, r, -1 + r, -1 + r, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, -1 + r, r, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, -1 + r, t])/(r*(r - t)) + 
     (11025*r - 1340*Pi^2*r + 66*Pi^4*r + 3395*r^2 + 740*Pi^2*r^2 - 66*Pi^4*r^2 - 14420*r^3 + 
       600*Pi^2*r^3 + 11025*t - 1340*Pi^2*t + 66*Pi^4*t - 50890*r*t + 3880*Pi^2*r*t - 
       132*Pi^4*r*t + 39865*r^2*t - 3440*Pi^2*r^2*t + 36*Pi^4*r^2*t + 25445*t^2 - 1940*Pi^2*t^2 + 
       66*Pi^4*t^2 - 25445*r*t^2 + 2840*Pi^2*r*t^2 - 36*Pi^4*r*t^2 + 1980*r*Zeta[3] - 
       1980*r^2*Zeta[3] + 1980*t*Zeta[3] - 3960*r*t*Zeta[3] + 1980*r^2*t*Zeta[3] + 
       1980*t^2*Zeta[3] - 1980*r*t^2*Zeta[3])/(135*r*(r - t))) + 
   CA*CF^2*(((6*r - 6*r^2 - 14*t + 28*r*t + 7*r^2*t - 14*t^2 - 7*r*t^2)*G[1, r]^4)/(3*r*(r - t)) + 
     (11*(-1 + r - t)*(-2*r - t + 3*r*t)*G[-1 + r, t]^3)/(3*r*(r - t)) + 
     G[0, r]^3*((-11*t*(-3 + 6*r - r^2 - 3*t + r*t))/(3*r*(-r + t)) + 
       (2*(-1 + 2*r - t)*t*G[1, r])/(r*(r - t)) - (2*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
     G[0, t]^3*((11*t*(-3 + 6*r - r^2 - 3*t + r*t))/(3*r*(-r + t)) - (2*t*(1 - 2*r + t)*G[1, r])/
        (r*(-r + t)) + (2*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
     G[-1, t]^2*((56*t*(1 - 2*r + t)*G[0, t]*G[1, r])/(r*(-r + t)) - 
       (56*(-1 + r - t)*(-1 + t)*G[1, r]*G[-1 + r, t])/(r - t)) + 
     G[1, r]^3*(-1/9*(70*r - 94*r^2 + 24*r^3 - 161*t + 334*r*t - 86*r^2*t - 149*t^2 + 62*r*t^2)/
         (r*(r - t)) - (2*(9*r - 9*r^2 + 7*t - 14*r*t + 10*r^2*t + 7*t^2 - 10*r*t^2)*G[-1 + r, t])/
        (3*r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) - 
     (56*t*(1 - 2*r + t)*G[-1, 0, t]^2)/(r*(-r + t)) + 
     (56*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t]^2)/(r - t) - 
     (2*(13*r - 13*r^2 + 15*t - 30*r*t + 5*r^2*t + 15*t^2 - 5*r*t^2)*G[0, 1, r]^2)/(r*(r - t)) + 
     (2*(-1 + r)*(-5*r - 3*t + 3*r*t - 3*t^2)*G[0, -1 + r, t]^2)/(r*(r - t)) + 
     G[-1 + r, t]^2*(-1/3*(-10*r + 7*Pi^2*r - 55*r^2 - 7*Pi^2*r^2 + 65*r^3 - 52*t + 3*Pi^2*t + 
          169*r*t - 6*Pi^2*r*t - 192*r^2*t + 11*Pi^2*r^2*t - 52*t^2 + 3*Pi^2*t^2 + 127*r*t^2 - 
          11*Pi^2*r*t^2)/(r*(r - t)) - (44*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) + 
       (2*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       (2*(r - r^2 + 3*t - 6*r*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*G[0, 1, r])/(r*(r - t)) + 
       (2*(r - r^2 + 3*t - 6*r*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
       (2*(4 - 4*r + 5*r*t - 5*t^2)*G[0, r, t])/(r - t)) + 
     (2*(-186*r + 12*Pi^2*r + 171*r^2 - 12*Pi^2*r^2 + 15*r^3 + 186*t + 20*Pi^2*t - 354*r*t - 
        40*Pi^2*r*t - 30*r^2*t + 16*Pi^2*r^2*t + 183*t^2 + 20*Pi^2*t^2 + 15*r*t^2 - 16*Pi^2*r*t^2)*
       G[-1 + r, r, t])/(3*r*(r - t)) + G[-1, -1 + r, t]*
      ((-8*(-3*r + 2*Pi^2*r + 3*r^2 - 2*Pi^2*r^2 + 3*t - 6*r*t + 3*r^2*t + 2*Pi^2*r^2*t + 3*t^2 - 
          3*r*t^2 - 2*Pi^2*r*t^2))/(3*r*(r - t)) - (80*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(r - t) + 
       (16*(1 - r + t + r*t)*G[0, -1 + r, t])/r - (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, 0, t]*((-8*(-3*r + 3*r^2 + 3*t + 2*Pi^2*t - 6*r*t - 4*Pi^2*r*t + 3*r^2*t + 3*t^2 + 
          2*Pi^2*t^2 - 3*r*t^2))/(3*r*(r - t)) + (112*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/
        (r - t) + (80*t*(1 - 2*r + t)*G[0, 1, r])/(r*(-r + t)) + 
       (16*(1 - r + t + r*t)*G[0, -1 + r, t])/r - (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[1, r]^2*(-1/9*(247*r + 24*Pi^2*r - 316*r^2 - 24*Pi^2*r^2 + 69*r^3 - 433*t - 18*Pi^2*t + 
          1061*r*t + 36*Pi^2*r*t - 47*r^2*t + 69*Pi^2*r^2*t - 559*t^2 - 18*Pi^2*t^2 - 22*r*t^2 - 
          69*Pi^2*r*t^2)/(r*(r - t)) - ((r - r^2 + 3*t - 6*r*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*
         G[-1 + r, t]^2)/(r*(r - t)) - (44*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) + 
       (2*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[-1 + r, t]*(-1/3*(-16*r + 4*r^2 + 12*r^3 - 75*t + 162*r*t - 137*r^2*t - 75*t^2 + 
            125*r*t^2)/(r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
       (2*(17*r - 17*r^2 - 37*t + 74*r*t + 32*r^2*t - 37*t^2 - 32*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
       (8*(2*r - 2*r^2 + t - 2*r*t + 2*r^2*t + t^2 - 2*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
       (36*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r]^2*(-1/3*(t*(62 - 6*Pi^2 - 189*r + 12*Pi^2*r - 146*r^2 - 7*Pi^2*r^2 + 127*t - 
           6*Pi^2*t + 146*r*t + 7*Pi^2*r*t))/(r*(-r + t)) + 15*t*G[1, r]^2 + 
       ((4 - 4*r + 3*r*t - 3*t^2)*G[-1 + r, t]^2)/(r - t) + 
       G[-1, t]*((16*t*(1 - 2*r + t)*G[0, t])/(r*(-r + t)) - 
         (16*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
       G[0, t]*((11*t*(-3 + 6*r - r^2 - 3*t + r*t))/(r*(-r + t)) - (6*t*(1 - 2*r + t)*G[1, r])/
          (r*(-r + t)) + (6*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) - 
       (44*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) + 
       (2*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[-1 + r, t]*(-1/3*(112*r - 196*r^2 + 84*r^3 - 33*t + 150*r*t - 67*r^2*t - 33*t^2 - 
            17*r*t^2)/(r*(r - t)) + (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((t*(-79 + 74*r + 22*r^2 + 5*t - 22*r*t))/(3*r*(r - t)) - 
         (4*(8 - 8*r + 8*t + r*t)*G[-1 + r, t])/r + (24*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
          (r*(r - t))) - (16*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + 
       (16*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) - 
       (2*t*(-12 + 24*r + 17*r^2 - 12*t - 17*r*t)*G[0, 1, r])/(r*(r - t)) + 
       (2*(-3*r + 3*r^2 - t + 2*r*t + 13*r^2*t - t^2 - 13*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
       (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, t]^2*(-1/3*(t*(62 - 6*Pi^2 - 189*r + 12*Pi^2*r + 52*r^2 - 3*Pi^2*r^2 + 127*t - 6*Pi^2*t - 
           52*r*t + 3*Pi^2*r*t))/(r*(-r + t)) + 3*t*G[1, r]^2 - 
       ((4 - 4*r + 5*r*t - 5*t^2)*G[-1 + r, t]^2)/(r - t) - 
       (44*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) + 
       (2*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[-1 + r, t]*(-1/3*(40*r - 52*r^2 + 12*r^3 + 11*t - 10*r*t + 5*r^2*t + 11*t^2 - 17*r*t^2)/
           (r*(r - t)) - (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((t*(51 - 90*r - 22*r^2 + 39*t + 22*r*t))/(3*r*(-r + t)) + 4*t*G[-1 + r, t] - 
         (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 6*t*G[0, 1, r] + 
       (2*(-r + r^2 + 5*t - 10*r*t + r^2*t + 5*t^2 - r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r, t]*((2*(-3*r + 3*r^2 + 15*t + 183*r*t + 4*Pi^2*r*t))/(3*r) + 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, -1 + r, t]*((-2*(-277*r - 18*Pi^2*r + 151*r^2 + 18*Pi^2*r^2 + 126*r^3 + 277*t - 
          6*Pi^2*t - 554*r*t + 12*Pi^2*r*t - 529*r^2*t + 27*Pi^2*r^2*t + 403*t^2 - 6*Pi^2*t^2 + 
          403*r*t^2 - 27*Pi^2*r*t^2))/(9*r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, 1, r]*((-2*(-799*r - 24*Pi^2*r + 628*r^2 + 24*Pi^2*r^2 + 171*r^3 + 799*t + 72*Pi^2*t - 
          1544*r*t - 144*Pi^2*r*t - 655*r^2*t - 48*Pi^2*r^2*t + 916*t^2 + 72*Pi^2*t^2 + 484*r*t^2 + 
          48*Pi^2*r*t^2))/(9*r*(r - t)) + (4*(23*r - 23*r^2 - 7*t + 14*r*t + 6*r^2*t - 7*t^2 - 
          6*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) + (128*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, t]*(G[-1 + r, t]*((16*Pi^2*(-1 + r - t)*(-1 + t))/(3*(r - t)) + 
         (80*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(r - t)) + 
       G[0, t]*((-16*Pi^2*t*(1 - 2*r + t))/(3*r*(-r + t)) + 
         G[1, r]*((-8*t*(3 - 7*r + 4*t))/(r*(-r + t)) - (8*(-1 + r - t)*(-2*r + t + r*t)*
             G[-1 + r, t])/(r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
         (80*t*(1 - 2*r + t)*G[0, 1, r])/(r*(-r + t))) + G[1, r]*((-8*(-1 + r)*(1 + t))/r + 
         G[-1 + r, t]*((-8*(3 + r - 4*t)*(-1 + r - t))/(r - t) + (64*(-1 + r)*(-r - t + r*t - t^2)*
             G[r, t])/(r*(r - t))) - (112*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + 
         (112*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) + 
         (16*(1 - r + t + r*t)*G[0, -1 + r, t])/r - (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
          (r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t)))) + 
     (16*t*(3 - 7*r + 4*t)*G[-1, 0, 0, t])/(r*(-r + t)) + 
     (8*(-1 + r)*(3*r + r^2 + 3*t - 5*r*t + 4*t^2)*G[-1, 0, -1 + r, t])/(r*(r - t)) + 
     (8*(-1 + r)*(3*r + r^2 + 3*t - 5*r*t + 4*t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
     (16*(3 + r - 4*t)*(-1 + r - t)*G[-1, -1 + r, -1 + r, t])/(r - t) + 
     (2*(68 - 152*r + 84*r^2 - 40*t + 101*r*t)*G[0, 0, 1, r])/(3*r) - 
     (2*(84*r - 96*r^2 + 12*r^3 - 68*t + 160*r*t - 57*r^2*t - 80*t^2 + 45*r*t^2)*
       G[0, 0, -1 + r, t])/(3*r*(r - t)) + (12*(-1 + r)*t*G[0, 0, r, t])/r + 
     (2*(119*r - 185*r^2 + 66*r^3 - 63*t + 84*r*t + 5*r^2*t + 45*t^2 - 71*r*t^2)*G[0, 1, 1, r])/
      (3*r*(r - t)) - (2*(49*r - 61*r^2 + 12*r^3 - 33*t + 90*r*t - 92*r^2*t - 45*t^2 + 80*r*t^2)*
       G[0, -1 + r, -1 + r, t])/(3*r*(r - t)) + 
     G[r, t]*((-4*(-177 + 2*Pi^2)*(-1 + r)*(r - t))/(3*r) - 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, 0, t])/(r*(r - t)) - 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, t])/(r*(r - t)) - 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) - 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, -1 + r, t])/(r*(r - t)) + 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) + 
       (256*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, 1, r])/(r*(r - t)) + 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, -1 + r, t])/(r*(r - t))) - 
     (48*(-1 + r)^2*G[0, -1 + r, r, t])/r - (16*(-1 + r)*(r + 6*r^2 + 10*t - 13*r*t + 7*t^2)*
       G[0, r, -1 + r, t])/(3*r*(r - t)) - (12*(-1 + r)*(-1 + r - t)*G[-1 + r, -1 + r, r, t])/r + 
     G[0, r]*(-1/9*(1062*r^2 - 12*Pi^2*r^2 - 1062*r^3 + 12*Pi^2*r^3 - 453*t - 4*Pi^2*t - 2276*r*t + 
          38*Pi^2*r*t + 1587*r^2*t + 24*Pi^2*r^2*t + 1667*t^2 - 22*Pi^2*t^2 - 525*r*t^2 - 
          36*Pi^2*r*t^2)/(r*(r - t)) + (2*(4*r - 4*r^2 - 19*t + 38*r*t + 11*r^2*t - 19*t^2 - 
          11*r*t^2)*G[1, r]^3)/(3*r*(r - t)) + ((-1 + r - t)*(-23*r + 6*r^2 + 16*t + r*t)*
         G[-1 + r, t]^2)/(3*r*(r - t)) - (2*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^3)/(r - t) + 
       G[0, t]^2*((-11*t*(-3 + 6*r - r^2 - 3*t + r*t))/(r*(-r + t)) + (6*t*(1 - 2*r + t)*G[1, r])/
          (r*(-r + t)) - (6*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
       G[-1, t]^2*((-56*t*(1 - 2*r + t)*G[0, t])/(r*(-r + t)) + 
         (56*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
       G[1, r]^2*((-14*r - 16*r^2 + 30*r^3 + 13*t - 32*r*t - 15*r^2*t + 49*t^2 - 15*r*t^2)/
          (3*r*(r - t)) - (2*(18*r - 18*r^2 - 3*t + 6*r*t + 13*r^2*t - 3*t^2 - 13*r*t^2)*
           G[-1 + r, t])/(r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
       (8*t*(3 - 7*r + 4*t)*G[-1, 0, t])/(r*(-r + t)) - 
       (8*(3 + r - 4*t)*(-1 + r - t)*G[-1, -1 + r, t])/(r - t) - 
       (4*(18*r - 36*r^2 + 18*r^3 - 65*t + 94*r*t + 14*r^2*t - 11*t^2 - 32*r*t^2)*G[0, 1, r])/
        (3*r*(r - t)) - (2*(98*r - 146*r^2 + 48*r^3 - 90*t + 192*r*t - 51*r^2*t - 54*t^2 + 3*r*t^2)*
         G[0, -1 + r, t])/(3*r*(r - t)) - (4*(11*r - 11*r^2 + 3*r*t + 8*r^2*t - 3*t^2 - 8*r*t^2)*
         G[0, r, t])/(3*r*(r - t)) - (4*(29*r - 41*r^2 + 12*r^3 + 40*t - 56*r*t + 5*r^2*t + 
          28*t^2 - 17*r*t^2)*G[-1 + r, r, t])/(3*r*(r - t)) + 
       G[-1 + r, t]*((-2*(261*r - 27*Pi^2*r - 267*r^2 + 27*Pi^2*r^2 + 6*r^3 - 145*t - 27*Pi^2*t + 
            194*r*t + 54*Pi^2*r*t - 155*r^2*t - 36*Pi^2*r^2*t - 43*t^2 - 27*Pi^2*t^2 + 149*r*t^2 + 
            36*Pi^2*r*t^2))/(9*r*(r - t)) + (16*(-1 + r)*(-10*r + 3*r^2 - 10*t + 4*r*t - 7*t^2)*
           G[r, t])/(3*r*(r - t)) - (28*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         (8*(-1 + r)*t*(1 - r + t)*G[-1, 0, t])/(r*(-r + t)) - 
         (24*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) + 
         (8*(13*r - 13*r^2 - 10*t + 20*r*t + 4*r^2*t - 10*t^2 - 4*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
         (4*(-5*r + 5*r^2 + 9*t - 18*r*t + 3*r^2*t + 9*t^2 - 3*r*t^2)*G[0, -1 + r, t])/
          (r*(r - t)) + (4*(2 - 2*r + 3*r*t - 3*t^2)*G[0, r, t])/(r - t) + 
         (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[0, t]*((2*t*(62 - 6*Pi^2 - 189*r + 12*Pi^2*r - 47*r^2 - 5*Pi^2*r^2 + 127*t - 6*Pi^2*t + 
            47*r*t + 5*Pi^2*r*t))/(3*r*(-r + t)) - 18*t*G[1, r]^2 + 2*t*G[-1 + r, t]^2 + 
         (88*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) - 
         (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((2*(-1 + r - t)*(-76*r + 48*r^2 + 11*t + 17*r*t))/(3*r*(r - t)) - 
           (20*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         G[1, r]*((-2*t*(65 - 82*r - 22*r^2 + 17*t + 22*r*t))/(3*r*(-r + t)) - 
           (32*(-1 + r - t)*G[-1 + r, t])/r - (20*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
            (r*(r - t))) - (16*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + 
         (8*t*(4 - 8*r - r^2 + 4*t + r*t)*G[-1, -1 + r, t])/(r*(-r + t)) + 
         (8*t*(3 - 6*r - 5*r^2 + 3*t + 5*r*t)*G[0, 1, r])/(r*(-r + t)) - 
         (4*(-2 + 2*r - 2*t + 7*r*t)*G[0, -1 + r, t])/r + (20*(-1 + r)*(-r - t + r*t - t^2)*
           G[-1 + r, r, t])/(r*(r - t))) + 
       G[r, t]*((-2*(-1 + r)*(259*r - 6*Pi^2*r + 93*r^2 + 277*t - 6*Pi^2*t - 445*r*t + 6*Pi^2*r*t + 
            352*t^2 - 6*Pi^2*t^2))/(9*r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/
          (r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[-1, t]*((8*(-1 + r)*(1 + t))/r - (24*(-1 + r - t)*(-1 + t)*G[1, r]*G[-1 + r, t])/(r - t) + 
         G[-1 + r, t]*((8*(3 + r - 4*t)*(-1 + r - t))/(r - t) - (64*(-1 + r)*(-r - t + r*t - t^2)*
             G[r, t])/(r*(r - t))) + G[0, t]*((8*t*(3 - 7*r + 4*t))/(r*(-r + t)) + 
           (24*t*(1 - 2*r + t)*G[1, r])/(r*(-r + t)) + (8*(-1 + r - t)*(-2*r + t + r*t)*
             G[-1 + r, t])/(r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (112*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (112*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) - (16*(1 - r + t + r*t)*G[0, -1 + r, t])/r + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[1, r]*((2*(-538*r + 6*Pi^2*r + 418*r^2 - 6*Pi^2*r^2 + 120*r^3 + 422*t + 48*Pi^2*t - 
            748*r*t - 96*Pi^2*r*t - 374*r^2*t + 21*Pi^2*r^2*t + 446*t^2 + 48*Pi^2*t^2 + 254*r*t^2 - 
            21*Pi^2*r*t^2))/(9*r*(r - t)) - (2*(4*r - 4*r^2 + 3*t - 6*r*t + 8*r^2*t + 3*t^2 - 
            8*r*t^2)*G[-1 + r, t]^2)/(r*(r - t)) + (16*(-1 + r)*(-10*r + 3*r^2 - 10*t + 4*r*t - 
            7*t^2)*G[r, t])/(3*r*(r - t)) - (28*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/
          (r*(r - t)) + G[-1 + r, t]*((-2*(27*r - 33*r^2 + 6*r^3 - 26*t + 58*r*t - 33*r^2*t - 
              26*t^2 + 27*r*t^2))/(3*r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
            (r*(r - t))) - (24*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + 
         (24*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) - 
         (8*(6*r - 6*r^2 - 9*t + 18*r*t + 16*r^2*t - 9*t^2 - 16*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
         (4*(9*r - 9*r^2 - t + 2*r*t + r^2*t - t^2 - r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (4*(7*r - 7*r^2 + 15*t - 30*r*t + 3*r^2*t + 15*t^2 - 3*r*t^2)*G[0, r, t])/(r*(r - t)) - 
         (16*(r - r^2 + 5*t - 10*r*t + 2*r^2*t + 5*t^2 - 2*r*t^2)*G[-1 + r, r, t])/(r*(r - t))) - 
       (112*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) + 
       (112*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) + 
       (32*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) - 
       (8*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, 0, -1 + r, t])/(r*(-r + t)) - 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) - 
       (8*(2*r - 2*r^2 - 4*t + 8*r*t + 3*r^2*t - 4*t^2 - 3*r*t^2)*G[-1, -1 + r, 0, t])/
        (r*(r - t)) + (48*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, -1 + r, t])/(r - t) - 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, t])/(r*(r - t)) + 
       (24*(r - r^2 - 4*t + 8*r*t + 7*r^2*t - 4*t^2 - 7*r*t^2)*G[0, 0, 1, r])/(r*(r - t)) + 
       (8*t*(2 - 4*r - 7*r^2 + 2*t + 7*r*t)*G[0, 0, -1 + r, t])/(r*(-r + t)) + 
       (4*(23*r - 23*r^2 - 19*t + 38*r*t + 43*r^2*t - 19*t^2 - 43*r*t^2)*G[0, 1, 1, r])/
        (r*(r - t)) + (4*(-9*r + 9*r^2 + 13*t - 26*r*t + 5*r^2*t + 13*t^2 - 5*r*t^2)*
         G[0, -1 + r, -1 + r, t])/(r*(r - t)) - (4*(18*r - 18*r^2 + 14*t - 28*r*t + 19*r^2*t + 
          14*t^2 - 19*r*t^2)*G[0, -1 + r, r, t])/(r*(r - t)) - 
       (4*(11*r - 11*r^2 + t - 2*r*t + 16*r^2*t + t^2 - 16*r*t^2)*G[0, r, -1 + r, t])/(r*(r - t)) - 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/(r*(r - t)) - 
       (4*(24*r - 24*r^2 - 8*t + 16*r*t + 17*r^2*t - 8*t^2 - 17*r*t^2)*G[-1 + r, -1 + r, r, t])/
        (r*(r - t)) - (52*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t))) + 
     G[0, t]*((t*(453 + 4*Pi^2 + 152*r - 14*Pi^2*r + 537*r^2 - 48*Pi^2*r^2 - 605*t + 10*Pi^2*t - 
          537*r*t + 48*Pi^2*r*t))/(9*r*(-r + t)) - (2*t*(11 - 22*r - r^2 + 11*t + r*t)*G[1, r]^3)/
        (3*r*(-r + t)) + (2*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^3)/(r - t) + 
       G[1, r]^2*(-1/3*(t*(-43 + 86*r - 53*r^2 - 43*t + 53*r*t))/(r*(-r + t)) + 
         (2*(6*r - 6*r^2 + 5*t - 10*r*t + 7*r^2*t + 5*t^2 - 7*r*t^2)*G[-1 + r, t])/(r*(r - t)) - 
         (36*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[-1 + r, t]^2*(-1/3*((-1 + r - t)*(-73*r + 12*r^2 + 22*t + 39*r*t))/(r*(r - t)) - 
         (4*(-1 + r)*(r + t - r*t + t^2)*G[r, t])/(r*(-r + t))) - (8*t*(3 - 7*r + 4*t)*G[-1, 0, t])/
        (r*(-r + t)) - (8*t*(3 - 7*r + 4*t)*G[-1, -1 + r, t])/(r*(-r + t)) + 
       (4*t*(47 - 58*r - 32*r^2 + 11*t + 32*r*t)*G[0, 1, r])/(3*r*(-r + t)) + 
       (2*(62*r - 74*r^2 + 12*r^3 - 54*t + 120*r*t - 15*r^2*t - 54*t^2 + 3*r*t^2)*G[0, -1 + r, t])/
        (3*r*(r - t)) + (4*(11*r - 11*r^2 + 3*r*t + 8*r^2*t - 3*t^2 - 8*r*t^2)*G[0, r, t])/
        (3*r*(r - t)) + (4*(29*r - 41*r^2 + 12*r^3 + 40*t - 56*r*t + 5*r^2*t + 28*t^2 - 17*r*t^2)*
         G[-1 + r, r, t])/(3*r*(r - t)) + 
       G[r, t]*((2*(-1 + r)*(259*r - 6*Pi^2*r + 93*r^2 + 277*t - 6*Pi^2*t - 445*r*t + 6*Pi^2*r*t + 
            352*t^2 - 6*Pi^2*t^2))/(9*r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/
          (r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[1, r]*((-2*t*(-420 - 30*Pi^2 + 966*r + 60*Pi^2*r - 143*r^2 - 9*Pi^2*r^2 - 546*t - 
            30*Pi^2*t + 143*r*t + 9*Pi^2*r*t))/(9*r*(-r + t)) + 
         (2*(4*r - 4*r^2 + 3*t - 6*r*t + 8*r^2*t + 3*t^2 - 8*r*t^2)*G[-1 + r, t]^2)/(r*(r - t)) - 
         (16*(-1 + r)*(-10*r + 3*r^2 - 10*t + 4*r*t - 7*t^2)*G[r, t])/(3*r*(r - t)) + 
         (28*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((-2*(23*r - 23*r^2 + 20*t - 40*r*t + 65*r^2*t + 20*t^2 - 65*r*t^2))/
            (3*r*(r - t)) - (72*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
         (40*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (8*t*(1 - 2*r - r^2 + t + r*t)*
           G[-1, -1 + r, t])/(r*(-r + t)) + (4*t*(8 - 16*r - 13*r^2 + 8*t + 13*r*t)*G[0, 1, r])/
          (r*(-r + t)) - (4*t*(4 - 8*r - r^2 + 4*t + r*t)*G[0, -1 + r, t])/(r*(-r + t)) + 
         (4*(r - r^2 - 7*t + 14*r*t + 5*r^2*t - 7*t^2 - 5*r*t^2)*G[0, r, t])/(r*(r - t)) + 
         (4*(5*r - 5*r^2 + 21*t - 42*r*t + 9*r^2*t + 21*t^2 - 9*r*t^2)*G[-1 + r, r, t])/
          (r*(r - t))) + G[-1 + r, t]*((2*(-277*r - 21*Pi^2*r + 151*r^2 + 21*Pi^2*r^2 + 126*r^3 - 
            143*t - 9*Pi^2*t + 412*r*t + 18*Pi^2*r*t - 672*r^2*t - 24*Pi^2*r^2*t - 143*t^2 - 
            9*Pi^2*t^2 + 546*r*t^2 + 24*Pi^2*r*t^2))/(9*r*(r - t)) - 
         (16*(-1 + r)*(-10*r + 3*r^2 - 10*t + 4*r*t - 7*t^2)*G[r, t])/(3*r*(r - t)) + 
         (28*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
         (8*(-1 + r - t)*(-2*r + t + r*t)*G[-1, 0, t])/(r*(r - t)) - 
         (8*(-1 + r - t)*(-2*r + t + r*t)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (4*(19*r - 19*r^2 - 11*t + 22*r*t + 7*r^2*t - 11*t^2 - 7*r*t^2)*G[0, 1, r])/(r*(r - t)) + 
         (4*(7*r - 7*r^2 + t - 2*r*t + 9*r^2*t + t^2 - 9*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (4*(2 - 2*r + 3*r*t - 3*t^2)*G[0, r, t])/(r - t) - 
         (4*(11*r - 11*r^2 - 5*t + 10*r*t + 7*r^2*t - 5*t^2 - 7*r*t^2)*G[-1 + r, r, t])/
          (r*(r - t))) + (112*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) + 
       (112*t*(1 - 2*r + t)*G[-1, -1, -1 + r, t])/(r*(-r + t)) - 
       (8*t*(6 - 12*r - r^2 + 6*t + r*t)*G[-1, 0, -1 + r, t])/(r*(-r + t)) - 
       (32*t*(1 - 2*r + t)*G[-1, 0, r, t])/(r*(-r + t)) - 
       (8*t*(6 - 12*r - r^2 + 6*t + r*t)*G[-1, -1 + r, 0, t])/(r*(-r + t)) - 
       (16*t*(1 - 2*r - r^2 + t + r*t)*G[-1, -1 + r, -1 + r, t])/(r*(-r + t)) - 
       (32*t*(1 - 2*r + t)*G[-1, -1 + r, r, t])/(r*(-r + t)) - 
       (8*t*(9 - 18*r - 11*r^2 + 9*t + 11*r*t)*G[0, 0, 1, r])/(r*(-r + t)) - 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) - 
       (4*t*(-4 + 8*r - 19*r^2 - 4*t + 19*r*t)*G[0, 1, 1, r])/(r*(-r + t)) - 
       (4*(12 - 12*r + 13*r*t - 13*t^2)*G[0, -1 + r, -1 + r, t])/(r - t) + 
       (4*(18*r - 18*r^2 + 14*t - 28*r*t + 19*r^2*t + 14*t^2 - 19*r*t^2)*G[0, -1 + r, r, t])/
        (r*(r - t)) + (4*(19*r - 19*r^2 + 9*t - 18*r*t + 24*r^2*t + 9*t^2 - 24*r*t^2)*
         G[0, r, -1 + r, t])/(r*(r - t)) + (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/
        (r*(r - t)) + (4*(24*r - 24*r^2 - 8*t + 16*r*t + 17*r^2*t - 8*t^2 - 17*r*t^2)*
         G[-1 + r, -1 + r, r, t])/(r*(r - t)) + (52*(-1 + r)*(-r - t + r*t - t^2)*
         G[-1 + r, r, r, t])/(r*(r - t))) - (112*(1 - r + t + r*t)*G[-1, -1, 0, -1 + r, t])/r - 
     (112*(1 - r + t + r*t)*G[-1, -1, -1 + r, 0, t])/r - 
     (112*(1 - r + t + r*t)*G[-1, 0, -1, -1 + r, t])/r - 
     (16*(2*r - 2*r^2 + 4*t - 8*r*t + r^2*t + 4*t^2 - r*t^2)*G[-1, 0, 0, -1 + r, t])/(r*(r - t)) + 
     (64*(2*r - 2*r^2 + t - 2*r*t + 2*r^2*t + t^2 - 2*r*t^2)*G[-1, 0, 0, r, t])/(r*(r - t)) + 
     (16*(-r + r^2 - 5*t + 10*r*t - 5*t^2)*G[-1, 0, -1 + r, 0, t])/(r*(r - t)) - 
     (16*(-1 + r - t)*(-7*r + t + 6*r*t)*G[-1, 0, -1 + r, -1 + r, t])/(r*(r - t)) + 
     (96*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, r, t])/(r*(r - t)) + 
     (32*(2*r - 2*r^2 + t - 2*r*t + 2*r^2*t + t^2 - 2*r*t^2)*G[-1, 0, r, 0, t])/(r*(r - t)) + 
     (32*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*G[-1, 0, r, -1 + r, t])/(r*(r - t)) + 
     (16*t*(6 - 12*r - r^2 + 6*t + r*t)*G[-1, -1 + r, 0, 0, t])/(r*(-r + t)) - 
     (16*(6 - 6*r + 5*r*t - 5*t^2)*G[-1, -1 + r, 0, -1 + r, t])/(r - t) + 
     (96*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, r, t])/(r*(r - t)) - 
     (16*(5*r - 5*r^2 + t - 2*r*t + 4*r^2*t + t^2 - 4*r*t^2)*G[-1, -1 + r, -1 + r, 0, t])/
      (r*(r - t)) + (64*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*
       G[-1, -1 + r, -1 + r, r, t])/(r*(r - t)) + 
     (32*(2*r - 2*r^2 + t - 2*r*t + 2*r^2*t + t^2 - 2*r*t^2)*G[-1, -1 + r, r, 0, t])/(r*(r - t)) + 
     (32*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*G[-1, -1 + r, r, -1 + r, t])/(r*(r - t)) - 
     (16*(6 - 6*r + 6*t + 19*r*t)*G[0, 0, 0, 1, r])/r - (24*(-1 + r - t)*G[0, 0, 0, -1 + r, t])/r - 
     (4*(23*r - 23*r^2 - 87*t + 174*r*t + 59*r^2*t - 87*t^2 - 59*r*t^2)*G[0, 0, 1, 1, r])/
      (r*(r - t)) + (44*(1 - r + t + r*t)*G[0, 0, -1 + r, -1 + r, t])/r - 
     12*t*G[0, 0, -1 + r, r, t] - (4*(r - r^2 - 17*t + 34*r*t + 11*r^2*t - 17*t^2 - 11*r*t^2)*
       G[0, 0, r, -1 + r, t])/(r*(r - t)) - (16*(-r + r^2 - 19*t + 38*r*t + 5*r^2*t - 19*t^2 - 
        5*r*t^2)*G[0, 1, 1, 1, r])/(r*(r - t)) + 
     (4*(17*r - 17*r^2 + 23*t - 46*r*t + 2*r^2*t + 23*t^2 - 2*r*t^2)*G[0, -1 + r, 0, r, t])/
      (r*(r - t)) + 24*t*G[0, -1 + r, -1 + r, -1 + r, t] - 
     (4*(73*r - 73*r^2 + 7*t - 14*r*t + 46*r^2*t + 7*t^2 - 46*r*t^2)*G[0, -1 + r, -1 + r, r, t])/
      (r*(r - t)) - (4*(35*r - 35*r^2 + 5*t - 10*r*t + 23*r^2*t + 5*t^2 - 23*r*t^2)*
       G[0, -1 + r, r, -1 + r, t])/(r*(r - t)) - 
     (4*(24*r - 24*r^2 - 8*t + 16*r*t + 17*r^2*t - 8*t^2 - 17*r*t^2)*G[0, r, -1 + r, -1 + r, t])/
      (r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, -1 + r, r, t])/(r*(r - t)) + 
     (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, -1 + r, t])/(r*(r - t)) + 
     (2278*r - 3*Pi^2*r - 2278*r^2 + 3*Pi^2*r^2 - 2278*t + 15*Pi^2*t + 2278*r*t + 183*Pi^2*r*t + 
       4*Pi^4*r*t - 108*t*Zeta[3] + 108*r*t*Zeta[3])/(9*r) + 
     G[-1 + r, t]*((-8*(3 + r - 4*t)*(-1 + r - t)*G[-1, 0, t])/(r - t) - 
       (8*(3 + r - 4*t)*(-1 + r - t)*G[-1, -1 + r, t])/(r - t) + 
       (4*(-1 + r - t)*(-13*r + 18*r^2 + 38*t - 43*r*t)*G[0, 1, r])/(3*r*(r - t)) + 
       (4*(25*r - 31*r^2 + 6*r^3 - 21*t + 48*r*t - 19*r^2*t - 21*t^2 + 13*r*t^2)*G[0, -1 + r, t])/
        (3*r*(r - t)) + (4*(36*r - 72*r^2 + 36*r^3 - 11*t + 58*r*t - 36*r^2*t - 11*t^2)*G[0, r, t])/
        (3*r*(r - t)) + (4*(3*r - 6*r^2 + 3*r^3 + 8*t - 13*r*t - 6*r^2*t + 8*t^2 + 3*r*t^2)*
         G[-1 + r, r, t])/(3*r*(r - t)) + 
       G[r, t]*((2*(-1 + r)*(277*r + 30*Pi^2*r + 75*r^2 + 259*t + 30*Pi^2*t - 427*r*t - 
            30*Pi^2*r*t + 352*t^2 + 30*Pi^2*t^2))/(9*r*(r - t)) + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (120*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) - 
       (112*(-1 + r - t)*(-1 + t)*G[-1, -1, 0, t])/(r - t) - 
       (112*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) + 
       (16*(-1 + r - t)*(-2*r + t + r*t)*G[-1, 0, 0, t])/(r*(r - t)) + 
       (8*(-1 + r - t)*(-7*r + t + 6*r*t)*G[-1, 0, -1 + r, t])/(r*(r - t)) + 
       (32*(-1 + r - t)*(-1 + t)*G[-1, 0, r, t])/(r - t) + 
       (8*(-1 + r - t)*(-7*r + t + 6*r*t)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
       (32*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, r, t])/(r - t) - 
       (8*(10*r - 10*r^2 - 11*t + 22*r*t + r^2*t - 11*t^2 - r*t^2)*G[0, 0, 1, r])/(r*(r - t)) - 
       (4*(10*r - 10*r^2 + 2*t - 4*r*t + 11*r^2*t + 2*t^2 - 11*r*t^2)*G[0, 0, -1 + r, t])/
        (r*(r - t)) + 12*t*G[0, 0, r, t] - (4*(59*r - 59*r^2 - 19*t + 38*r*t + 36*r^2*t - 19*t^2 - 
          36*r*t^2)*G[0, 1, 1, r])/(r*(r - t)) - (8*(r - r^2 + t - 2*r*t + 4*r^2*t + t^2 - 4*r*t^2)*
         G[0, -1 + r, -1 + r, t])/(r*(r - t)) + (4*(22*r - 22*r^2 - 14*t + 28*r*t + 9*r^2*t - 
          14*t^2 - 9*r*t^2)*G[0, -1 + r, r, t])/(r*(r - t)) + 
       (12*(-1 + r - t)*(-5*r + t + 4*r*t)*G[0, r, -1 + r, t])/(r*(r - t)) - 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/(r*(r - t)) + 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t)) + 
       (84*r + 32*Pi^2*r + 974*r^2 - 122*Pi^2*r^2 - 1058*r^3 + 90*Pi^2*r^3 - 537*t - 8*Pi^2*t + 
         16*r*t + 106*Pi^2*r*t + 1663*r^2*t - 112*Pi^2*r^2*t - 537*t^2 - 8*Pi^2*t^2 - 605*r*t^2 + 
         22*Pi^2*r*t^2 + 216*r*Zeta[3] - 216*r^2*Zeta[3] + 216*t*Zeta[3] - 432*r*t*Zeta[3] + 
         324*r^2*t*Zeta[3] + 216*t^2*Zeta[3] - 324*r*t^2*Zeta[3])/(9*r*(r - t))) + 
     G[1, r]*((11*(-1 + r - t)*(-2*r - t + 3*r*t)*G[-1 + r, t]^2)/(r*(r - t)) + 
       (8*t*(3 - 7*r + 4*t)*G[-1, 0, t])/(r*(-r + t)) + 
       (8*(3 + r - 4*t)*(-1 + r - t)*G[-1, -1 + r, t])/(r - t) - 
       (2*(11*r - 47*r^2 + 36*r^3 + 39*t - 114*r*t + 15*r^2*t + 111*t^2 - 51*r*t^2)*G[0, 1, r])/
        (3*r*(r - t)) + (2*(r - r^2 - 9*t + 6*r*t + 54*r^2*t + 3*t^2 - 54*r*t^2)*G[0, -1 + r, t])/
        (3*r*(r - t)) + (4*(40*r - 52*r^2 + 12*r^3 + 29*t - 34*r*t + 16*r^2*t + 17*t^2 - 28*r*t^2)*
         G[0, r, t])/(3*r*(r - t)) + G[-1 + r, t]*
        ((-2*(-1 + r - t)*(10*r + 15*Pi^2*r + 65*r^2 + 52*t - 17*Pi^2*t - 127*r*t + 2*Pi^2*r*t))/
          (3*r*(r - t)) - (88*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t)) + 
         (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         (8*(-1 + r - t)*(-7*r + t + 6*r*t)*G[-1, 0, t])/(r*(r - t)) + 
         (4*(31*r - 31*r^2 - 11*t + 22*r*t + 17*r^2*t - 11*t^2 - 17*r*t^2)*G[0, 1, r])/
          (r*(r - t)) - (4*(1 - r + t + 3*r*t)*G[0, -1 + r, t])/r + 
         (4*(11*r - 11*r^2 - 3*t + 6*r*t + 7*r^2*t - 3*t^2 - 7*r*t^2)*G[0, r, t])/(r*(r - t))) + 
       (4*(3*r - 6*r^2 + 3*r^3 + 8*t - 13*r*t - 6*r^2*t + 8*t^2 + 3*r*t^2)*G[-1 + r, r, t])/
        (3*r*(r - t)) + G[r, t]*((2*(-1 + r)*(277*r + 30*Pi^2*r + 75*r^2 + 259*t + 30*Pi^2*t - 
            427*r*t - 30*Pi^2*r*t + 352*t^2 + 30*Pi^2*t^2))/(9*r*(r - t)) - 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (120*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       (112*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) - 
       (112*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) + 
       (80*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) - 
       (8*(-1 + r - t)*(-7*r + t + 6*r*t)*G[-1, 0, -1 + r, t])/(r*(r - t)) + 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) - 
       (8*(5*r - 5*r^2 + t - 2*r*t + 4*r^2*t + t^2 - 4*r*t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, t])/(r*(r - t)) + 
       (4*(37*r - 37*r^2 - 35*t + 70*r*t + 58*r^2*t - 35*t^2 - 58*r*t^2)*G[0, 0, 1, r])/
        (r*(r - t)) - (4*(-r + r^2 + 13*t - 26*r*t + 13*t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) - 
       (4*(r - r^2 - 17*t + 34*r*t + 8*r^2*t - 17*t^2 - 8*r*t^2)*G[0, 0, r, t])/(r*(r - t)) + 
       (4*(9*r - 9*r^2 - 49*t + 98*r*t + 32*r^2*t - 49*t^2 - 32*r*t^2)*G[0, 1, 1, r])/(r*(r - t)) - 
       (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, -1 + r, t])/(r*(r - t)) - 
       (4*(13*r - 13*r^2 + 19*t - 38*r*t + 14*r^2*t + 19*t^2 - 14*r*t^2)*G[0, -1 + r, r, t])/
        (r*(r - t)) - (4*(9*r - 9*r^2 - 5*t + 10*r*t + 5*r^2*t - 5*t^2 - 5*r*t^2)*
         G[0, r, -1 + r, t])/(r*(r - t)) + (52*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/
        (r*(r - t)) + (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t)) + 
       (84*r - 40*Pi^2*r + 974*r^2 + 22*Pi^2*r^2 - 1058*r^3 + 18*Pi^2*r^3 - 537*t + 64*Pi^2*t + 
         16*r*t - 38*Pi^2*r*t + 1663*r^2*t - 40*Pi^2*r^2*t - 537*t^2 - 8*Pi^2*t^2 - 605*r*t^2 + 
         22*Pi^2*r*t^2 + 216*r*Zeta[3] - 216*r^2*Zeta[3] + 216*t*Zeta[3] - 432*r*t*Zeta[3] + 
         216*r^2*t*Zeta[3] + 216*t^2*Zeta[3] - 216*r*t^2*Zeta[3])/(9*r*(r - t)))) + 
   CF^3*((t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, r]^4)/(r*(-r + t)) + 
     (t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, t]^4)/(r*(-r + t)) - 
     (2*(2*r - 2*r^2 - 5*t + 10*r*t + 2*r^2*t - 5*t^2 - 2*r*t^2)*G[1, r]^4)/(3*r*(r - t)) + 
     ((-1 + r - t)*(-r - t + 2*r*t)*G[-1 + r, t]^4)/(r*(r - t)) + 
     G[-1, t]^2*((-48*t*(1 - 2*r + t)*G[0, t]*G[1, r])/(r*(-r + t)) + 
       (48*(-1 + r - t)*(-1 + t)*G[1, r]*G[-1 + r, t])/(r - t)) - (8*(-1 + r)*(r - t)*G[r, t]^2)/
      r + G[1, r]^3*((6*r - 8*r^2 + 2*r^3 - 33*t + 76*r*t - 18*r^2*t - 41*t^2 + 16*r*t^2)/
        (3*r*(r - t)) + (2*t*(-4 + 8*r - r^2 - 4*t + r*t)*G[-1 + r, t])/(r*(-r + t)) - 
       (34*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(3*r*(r - t))) + 
     G[-1 + r, t]^3*(-1/3*((-1 + r - t)*(-23*r + 6*r^2 - 4*t + 21*r*t))/(r*(r - t)) - 
       (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
     G[0, t]^3*(-1/3*(t*(-27 + 48*r - 4*r^2 - 21*t + 4*r*t))/(r*(-r + t)) + 
       (16*t*(1 - 2*r + t)*G[1, r])/(3*r*(-r + t)) - 
       (2*(5*r - 5*r^2 + 3*t - 6*r*t + 5*r^2*t + 3*t^2 - 5*r*t^2)*G[-1 + r, t])/(3*r*(r - t)) - 
       (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
     G[0, r]^3*((t*(-27 + 48*r - 4*r^2 - 21*t + 4*r*t))/(3*r*(-r + t)) - 
       (4*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, t])/(r*(-r + t)) - 
       (2*t*(-2 + 4*r + 3*r^2 - 2*t - 3*r*t)*G[1, r])/(3*r*(r - t)) + 
       (4*(-1 + r - t)*(-4*r + 3*t + r*t)*G[-1 + r, t])/(3*r*(r - t)) + 
       (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (48*t*(1 - 2*r + t)*G[-1, 0, t]^2)/
      (r*(-r + t)) - (48*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t]^2)/(r - t) - 
     (2*(-5*r + 5*r^2 - 11*t + 22*r*t + 2*r^2*t - 11*t^2 - 2*r*t^2)*G[0, 1, r]^2)/(r*(r - t)) + 
     (4*(-1 + r)*(-r - 7*t + 7*r*t - 7*t^2)*G[0, -1 + r, t]^2)/(r*(r - t)) - 
     (2*(-96*r + 8*Pi^2*r + 69*r^2 - 8*Pi^2*r^2 + 27*r^3 + 96*t + 8*Pi^2*t - 138*r*t - 
        16*Pi^2*r*t - 54*r^2*t + 8*Pi^2*r^2*t + 69*t^2 + 8*Pi^2*t^2 + 27*r*t^2 - 8*Pi^2*r*t^2)*
       G[-1 + r, r, t])/(3*r*(r - t)) + G[-1 + r, t]^2*
      (-1/3*(-9*r - 2*Pi^2*r - 30*r^2 + 2*Pi^2*r^2 + 39*r^3 - 66*t + 6*Pi^2*t + 171*r*t - 
          12*Pi^2*r*t - 153*r^2*t - 4*Pi^2*r^2*t - 66*t^2 + 6*Pi^2*t^2 + 114*r*t^2 + 4*Pi^2*r*t^2)/
         (r*(r - t)) + (4*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*G[r, t])/(r*(r - t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
       (2*(5*r - 5*r^2 + 11*t - 22*r*t + 12*r^2*t + 11*t^2 - 12*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
       (2*(r - r^2 + 7*t - 14*r*t + 10*r^2*t + 7*t^2 - 10*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
       (4*(4 - 4*r + 5*r*t - 5*t^2)*G[0, r, t])/(r - t) - 
       (4*(-1 + r - t)*(-r - t + 2*r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, 1, r]*((-2*(48*r + 7*Pi^2*r - 81*r^2 - 7*Pi^2*r^2 + 33*r^3 - 48*t - 15*Pi^2*t + 42*r*t + 
          30*Pi^2*r*t - 66*r^2*t + 12*Pi^2*r^2*t + 39*t^2 - 15*Pi^2*t^2 + 33*r*t^2 - 
          12*Pi^2*r*t^2))/(3*r*(r - t)) + (4*(-19*r + 19*r^2 + 27*t - 54*r*t + 7*r^2*t + 27*t^2 - 
          7*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) - (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r, t]*((-2*(-9*r + 9*r^2 + 9*t + 23*r*t))/r - (32*(-1 + r)*(-r - t + r*t - t^2)*
         G[-1 + r, r, t])/(r*(r - t))) + G[0, -1 + r, t]*
      ((-2*(-24*r + 9*Pi^2*r - 36*r^2 - 9*Pi^2*r^2 + 60*r^3 + 24*t - Pi^2*t - 48*r*t + 2*Pi^2*r*t - 
          144*r^2*t - 5*Pi^2*r^2*t + 84*t^2 - Pi^2*t^2 + 84*r*t^2 + 5*Pi^2*r*t^2))/(3*r*(r - t)) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, -1 + r, t]*((16*(-1 + r)*(1 + t))/r + (96*(-1 + r - t)*(-1 + t)*G[0, 1, r])/(r - t) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[-1, 0, t]*((16*(-1 + r)*(1 + t))/r - (96*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) - 
       (96*t*(1 - 2*r + t)*G[0, 1, r])/(r*(-r + t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/
        (r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, r]^2*(-1/3*(-12*r^2 + 12*r^3 - 75*t + 4*Pi^2*t + 213*r*t - 8*Pi^2*r*t - 186*r^2*t + 
          2*Pi^2*r^2*t - 126*t^2 + 4*Pi^2*t^2 + 174*r*t^2 - 2*Pi^2*r*t^2)/(r*(r - t)) + 
       (6*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, t]^2)/(r*(-r + t)) - 
       ((-4*r + 4*r^2 - 4*t + 8*r*t + 5*r^2*t - 4*t^2 - 5*r*t^2)*G[1, r]^2)/(r*(r - t)) + 
       (2*(-r + r^2 + 5*t - 10*r*t + 2*r^2*t + 5*t^2 - 2*r*t^2)*G[-1 + r, t]^2)/(r*(r - t)) + 
       (4*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*G[r, t])/(r*(r - t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[0, t]*(-((t*(-27 + 48*r - 4*r^2 - 21*t + 4*r*t))/(r*(-r + t))) + 
         (2*t*(2 - 4*r - 3*r^2 + 2*t + 3*r*t)*G[1, r])/(r*(-r + t)) - 
         (2*(-1 + r - t)*(-5*r + 3*t + 2*r*t)*G[-1 + r, t])/(r*(r - t)) - 
         (18*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[-1 + r, t]*((30*r - 50*r^2 + 20*r^3 - 9*t + 34*r*t - 11*r^2*t - 5*t^2 - 9*r*t^2)/
          (r*(r - t)) - (10*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*((4*r - 6*r^2 + 2*r^3 + 17*t - 14*r*t - 6*r^2*t - t^2 + 4*r*t^2)/(r*(r - t)) + 
         (2*(13*r - 13*r^2 - 5*t + 10*r*t + 5*r^2*t - 5*t^2 - 5*r*t^2)*G[-1 + r, t])/(r*(r - t)) - 
         (10*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       (2*(2*r - 2*r^2 - 6*t + 12*r*t + 17*r^2*t - 6*t^2 - 17*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
       (2*(-7 + 7*r - 7*t + 10*r*t)*G[0, -1 + r, t])/r - 
       (4*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, r, t])/(r*(-r + t)) - 
       (4*(-r + r^2 - t + 2*r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[0, t]^2*(-1/3*(t*(75 - 4*Pi^2 - 189*r + 8*Pi^2*r + 66*r^2 - 2*Pi^2*r^2 + 114*t - 4*Pi^2*t - 
           66*r*t + 2*Pi^2*r*t))/(r*(-r + t)) - (t*(4 - 8*r - 3*r^2 + 4*t + 3*r*t)*G[1, r]^2)/
        (r*(-r + t)) + (2*(4*r - 4*r^2 + 2*t - 4*r*t + 7*r^2*t + 2*t^2 - 7*r*t^2)*G[-1 + r, t]^2)/
        (r*(r - t)) + (4*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*G[r, t])/(r*(r - t)) + 
       (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[-1 + r, t]*((2*r - 8*r^2 + 6*r^3 + 7*t - 10*r*t - 11*r^2*t + 9*t^2 + 5*r*t^2)/
          (r*(r - t)) + (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]*(-((t*(9 - 10*r - 6*r^2 + t + 6*r*t))/(r*(-r + t))) - 
         (2*(-r + r^2 - 3*t + 6*r*t + r^2*t - 3*t^2 - r*t^2)*G[-1 + r, t])/(r*(r - t)) + 
         (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 14*t*G[0, 1, r] - 
       (2*(-3*r + 3*r^2 + 11*t - 22*r*t + 2*r^2*t + 11*t^2 - 2*r*t^2)*G[0, -1 + r, t])/
        (r*(r - t)) - (4*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, r, t])/(r*(-r + t)) - 
       (4*(2*r - 2*r^2 + 2*t - 4*r*t + 3*r^2*t + 2*t^2 - 3*r*t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
     G[1, r]^2*((-15*r + 2*Pi^2*r - 6*r^2 - 2*Pi^2*r^2 + 21*r^3 + 90*t - 14*Pi^2*t - 219*r*t + 
         28*Pi^2*r*t + 9*r^2*t + 8*Pi^2*r^2*t + 150*t^2 - 14*Pi^2*t^2 - 30*r*t^2 - 8*Pi^2*r*t^2)/
        (3*r*(r - t)) + ((7*r - 7*r^2 + 13*t - 26*r*t + 22*r^2*t + 13*t^2 - 22*r*t^2)*
         G[-1 + r, t]^2)/(r*(r - t)) + (4*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*G[r, t])/
        (r*(r - t)) + (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
       G[-1 + r, t]*((-20*r + 12*r^2 + 8*r^3 - 7*t + 20*r*t - 51*r^2*t - 5*t^2 + 43*r*t^2)/
          (r*(r - t)) - (34*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       (2*(7*r - 7*r^2 - 15*t + 30*r*t + 26*r^2*t - 15*t^2 - 26*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
       (2*(-4*r + 4*r^2 + 12*t - 24*r*t + 3*r^2*t + 12*t^2 - 3*r*t^2)*G[0, -1 + r, t])/
        (r*(r - t)) - (4*(5*r - 5*r^2 + 7*t - 14*r*t + 6*r^2*t + 7*t^2 - 6*r*t^2)*G[0, r, t])/
        (r*(r - t)) + (4*(3*r - 3*r^2 + 3*t - 6*r*t + 2*r^2*t + 3*t^2 - 2*r*t^2)*G[-1 + r, r, t])/
        (r*(r - t))) + G[-1, t]*((-96*(-1 + r - t)*(-1 + t)*G[-1 + r, t]*G[0, 1, r])/(r - t) + 
       G[0, t]*(G[1, r]*((16*t)/r - (16*(-1 + r)*t*(1 - r + t)*G[-1 + r, t])/(r*(-r + t)) - 
           (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (96*t*(1 - 2*r + t)*G[0, 1, r])/(r*(-r + t))) + G[1, r]*((16*(-1 + r)*(1 + t))/r + 
         G[-1 + r, t]*(16*(-1 + r - t) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (96*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (96*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t)))) - 
     (32*t*G[-1, 0, 0, t])/r - (16*(-1 + r)*(r - t)*G[-1, 0, -1 + r, t])/r - 
     (16*(-1 + r)*(r - t)*G[-1, -1 + r, 0, t])/r - 32*(-1 + r - t)*G[-1, -1 + r, -1 + r, t] - 
     (2*(14 - 22*r + 8*r^2 - 10*t + 27*r*t)*G[0, 0, 1, r])/r + 
     (2*(18 - 20*r + 2*r^2 + 36*t - r*t)*G[0, 0, -1 + r, t])/r + 
     (4*(-1 + r)*(r - 11*t)*G[0, 0, r, t])/r + (2*(3 - 9*r + 6*r^2 + 41*t - 23*r*t)*G[0, 1, 1, r])/
      r + (2*(-1 - 17*r + 18*r^2 + t - 36*r*t)*G[0, -1 + r, -1 + r, t])/r + 
     G[r, t]*((-136*(-1 + r)*(r - t))/r + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, 0, t])/
        (r*(r - t)) + (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, t])/(r*(r - t)) + 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, -1 + r, t])/(r*(r - t)) - 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) - 
       (128*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, 1, r])/(r*(r - t)) - 
       (64*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, -1 + r, t])/(r*(r - t))) + 
     (24*(2 - 3*r + r^2 + t + r*t)*G[0, -1 + r, r, t])/r + 
     (24*(1 - 2*r + r^2 + t)*G[0, r, -1 + r, t])/r - (4*(-1 + r)*(r + t)*G[0, r, r, t])/r + 
     (4*(-1 + r)*(-10 + 11*r - 11*t)*G[-1 + r, -1 + r, r, t])/r + 
     (4*(-1 + r)*(-2 + r - t)*G[-1 + r, r, r, t])/r + 
     G[0, t]*(-1/3*(t*(-9 + 6*Pi^2 + 312*r - 8*Pi^2*r + 195*r^2 - 14*Pi^2*r^2 - 303*t + 2*Pi^2*t - 
           195*r*t + 14*Pi^2*r*t))/(r*(-r + t)) + (2*t*(8 - 16*r - 3*r^2 + 8*t + 3*r*t)*G[1, r]^3)/
        (3*r*(-r + t)) - (16*(-1 + r - t)*(-1 + t)*G[-1 + r, t]^3)/(3*(r - t)) + 
       G[-1 + r, t]^2*(((-1 + r - t)*(-15*r + 8*r^2 + 6*t + r*t))/(r*(r - t)) + 
         (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[1, r]^2*((t*(-9 + 26*r - 10*r^2 - 17*t + 10*r*t))/(r*(-r + t)) - 
         (2*(2*r - 2*r^2 + 6*t - 12*r*t + r^2*t + 6*t^2 - r*t^2)*G[-1 + r, t])/(r*(r - t)) + 
         (22*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (16*t*G[-1, 0, t])/r + 
       (16*t*G[-1, -1 + r, t])/r - (2*t*(18 - 16*r - 9*r^2 - 2*t + 9*r*t)*G[0, 1, r])/
        (r*(-r + t)) - (4*(5 - 7*r + 2*r^2 + 7*t)*G[0, -1 + r, t])/r - 
       (4*(3*r - 6*r^2 + 3*r^3 + 10*r*t - 6*r^2*t - 7*t^2 + 3*r*t^2)*G[0, r, t])/(r*(r - t)) - 
       (4*(2*r - 3*r^2 + r^3 + 7*t - 12*r*t + r^2*t + 6*t^2 - 2*r*t^2)*G[-1 + r, r, t])/
        (r*(r - t)) + G[r, t]*((2*(-1 + r)*(3*r - 2*Pi^2*r + 33*r^2 - 3*t - 2*Pi^2*t - 69*r*t + 
            2*Pi^2*r*t + 36*t^2 - 2*Pi^2*t^2))/(3*r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[1, r]*((-8*t*(-9 + 2*Pi^2 + 33*r - 4*Pi^2*r - 3*r^2 - 24*t + 2*Pi^2*t + 3*r*t))/
          (3*r*(-r + t)) - (2*(9*r - 9*r^2 + 7*t - 14*r*t + 18*r^2*t + 7*t^2 - 18*r*t^2)*
           G[-1 + r, t]^2)/(r*(r - t)) + (8*(-1 + r)*(-3*r + r^2 - 3*t + r*t - 2*t^2)*G[r, t])/
          (r*(r - t)) - (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((-2*(-12*r + 6*r^2 + 6*r^3 + 3*t - 2*r*t - 29*r^2*t + 5*t^2 + 23*r*t^2))/
            (r*(r - t)) + (44*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (48*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + (16*(-1 + r)*t*(1 - r + t)*
           G[-1, -1 + r, t])/(r*(-r + t)) - (4*t*(4 - 8*r - 11*r^2 + 4*t + 11*r*t)*G[0, 1, r])/
          (r*(-r + t)) + (4*(-r + r^2 + 9*t - 18*r*t + 5*r^2*t + 9*t^2 - 5*r*t^2)*G[0, -1 + r, t])/
          (r*(r - t)) - (4*(r - r^2 - 3*t + 6*r*t + 5*r^2*t - 3*t^2 - 5*r*t^2)*G[0, r, t])/
          (r*(r - t)) - (4*(r - r^2 + 13*t - 26*r*t + 5*r^2*t + 13*t^2 - 5*r*t^2)*G[-1 + r, r, t])/
          (r*(r - t))) + G[-1 + r, t]*((2*(-24*r + 11*Pi^2*r - 36*r^2 - 11*Pi^2*r^2 + 60*r^3 - 
            12*t - 3*Pi^2*t + 84*r*t + 6*Pi^2*r*t - 156*r^2*t + 6*Pi^2*r^2*t - 12*t^2 - 
            3*Pi^2*t^2 + 96*r*t^2 - 6*Pi^2*r*t^2))/(3*r*(r - t)) + 
         (8*(-1 + r)*(-3*r + r^2 - 3*t + r*t - 2*t^2)*G[r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
         (16*(-1 + r)*t*(1 - r + t)*G[-1, 0, t])/(r*(-r + t)) - 
         (16*(-1 + r)*t*(1 - r + t)*G[-1, -1 + r, t])/(r*(-r + t)) + 
         (4*(12*r - 12*r^2 - 8*t + 16*r*t + r^2*t - 8*t^2 - r*t^2)*G[0, 1, r])/(r*(r - t)) - 
         8*t*G[0, -1 + r, t] + (4*(5*r - 5*r^2 + t - 2*r*t + 9*r^2*t + t^2 - 9*r*t^2)*G[0, r, t])/
          (r*(r - t)) + (4*(7*r - 7*r^2 - 5*t + 10*r*t + 3*r^2*t - 5*t^2 - 3*r*t^2)*
           G[-1 + r, r, t])/(r*(r - t))) - (96*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) - 
       (96*t*(1 - 2*r + t)*G[-1, -1, -1 + r, t])/(r*(-r + t)) + 
       (16*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, 0, -1 + r, t])/(r*(-r + t)) + 
       (16*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, -1 + r, 0, t])/(r*(-r + t)) + 
       (32*(-1 + r)*t*(1 - r + t)*G[-1, -1 + r, -1 + r, t])/(r*(-r + t)) + 
       (8*t*(3 - 6*r - 11*r^2 + 3*t + 11*r*t)*G[0, 0, 1, r])/(r*(-r + t)) + 
       (4*(r - r^2 + 7*t - 14*r*t + 2*r^2*t + 7*t^2 - 2*r*t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) + 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, 0, r, t])/(r*(r - t)) + 
       (8*t*(-3 + 6*r - 7*r^2 - 3*t + 7*r*t)*G[0, 1, 1, r])/(r*(-r + t)) - 
       (4*(3*r - 3*r^2 + 5*t - 10*r*t + 7*r^2*t + 5*t^2 - 7*r*t^2)*G[0, -1 + r, -1 + r, t])/
        (r*(r - t)) - (16*(-1 + r - t)*(-3*r - t + 4*r*t)*G[0, -1 + r, r, t])/(r*(r - t)) - 
       (8*(7*r - 7*r^2 + 3*t - 6*r*t + 11*r^2*t + 3*t^2 - 11*r*t^2)*G[0, r, -1 + r, t])/
        (r*(r - t)) - (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/(r*(r - t)) - 
       (4*(19*r - 19*r^2 - 5*t + 10*r*t + 15*r^2*t - 5*t^2 - 15*r*t^2)*G[-1 + r, -1 + r, r, t])/
        (r*(r - t)) - (20*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t))) + 
     G[0, r]*(-1/3*(-204*r^2 + 204*r^3 - 9*t + 6*Pi^2*t + 720*r*t - 8*Pi^2*r*t - 213*r^2*t - 
          14*Pi^2*r^2*t - 507*t^2 + 2*Pi^2*t^2 + 9*r*t^2 + 14*Pi^2*r*t^2)/(r*(r - t)) - 
       (4*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, t]^3)/(r*(-r + t)) - 
       (2*(2 - 2*r + 2*t + 15*r*t)*G[1, r]^3)/(3*r) - (4*(-1 + r - t)*(r - 3*t + 2*r*t)*
         G[-1 + r, t]^3)/(3*r*(r - t)) + G[-1, t]^2*((48*t*(1 - 2*r + t)*G[0, t])/(r*(-r + t)) - 
         (48*(-1 + r - t)*(-1 + t)*G[-1 + r, t])/(r - t)) + 
       G[1, r]^2*(-((-8*r + 4*r^2 + 4*r^3 + 5*t - 18*r*t + 2*r^2*t + 17*t^2 - 6*r*t^2)/
           (r*(r - t))) - (2*(-7 + 7*r - 7*t + 3*r*t)*G[-1 + r, t])/r - 
         (6*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[-1 + r, t]^2*(-((-5*r - r^2 + 6*r^3 + 2*t + 4*r*t - 15*r^2*t + 9*r*t^2)/(r*(r - t))) + 
         (10*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
       G[0, t]^2*((t*(-27 + 48*r - 4*r^2 - 21*t + 4*r*t))/(r*(-r + t)) - 
         (4*t*(2 - 4*r - r^2 + 2*t + r*t)*G[1, r])/(r*(-r + t)) + 
         (2*(4 - 4*r + 3*r*t - 3*t^2)*G[-1 + r, t])/(r - t) + 
         (18*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + (16*t*G[-1, 0, t])/r + 
       16*(-1 + r - t)*G[-1, -1 + r, t] + (2*(8*r - 12*r^2 + 4*r^3 - 26*t + 32*r*t + 13*r^2*t - 
          2*t^2 - 17*r*t^2)*G[0, 1, r])/(r*(r - t)) + (4*(11 - 16*r + 5*r^2 + 10*t + 3*r*t)*
         G[0, -1 + r, t])/r + (4*(3*r - 6*r^2 + 3*r^3 + 10*r*t - 6*r^2*t - 7*t^2 + 3*r*t^2)*
         G[0, r, t])/(r*(r - t)) + (4*(4*r - 6*r^2 + 2*r^3 + 5*t - 8*r*t - r^2*t + 5*t^2 - r*t^2)*
         G[-1 + r, r, t])/(r*(r - t)) + 
       G[1, r]*((2*(51*r + Pi^2*r - 63*r^2 - Pi^2*r^2 + 12*r^3 - 15*t - 9*Pi^2*t - 12*r*t + 
            18*Pi^2*r*t - 9*r^2*t + 39*t^2 - 9*Pi^2*t^2 - 3*r*t^2))/(3*r*(r - t)) + 
         (2*(3*r - 3*r^2 + t - 2*r*t + 6*r^2*t + t^2 - 6*r*t^2)*G[-1 + r, t]^2)/(r*(r - t)) - 
         (8*(-1 + r)*(-3*r + r^2 - 3*t + r*t - 2*t^2)*G[r, t])/(r*(r - t)) + 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((2*(8*r - 16*r^2 + 8*r^3 - 5*t + 14*r*t - 21*r^2*t - t^2 + 13*r*t^2))/
            (r*(r - t)) - (12*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         (48*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) - (48*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) + (4*(5*r - 5*r^2 - 11*t + 22*r*t + 20*r^2*t - 11*t^2 - 
            20*r*t^2)*G[0, 1, r])/(r*(r - t)) - (4*(-6*r + 6*r^2 + 10*t - 20*r*t + 5*r^2*t + 
            10*t^2 - 5*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (4*(-3*r + 3*r^2 - 7*t + 14*r*t + r^2*t - 7*t^2 - r*t^2)*G[0, r, t])/(r*(r - t)) + 
         (16*t*(-3 + 6*r - r^2 - 3*t + r*t)*G[-1 + r, r, t])/(r*(-r + t))) + 
       G[-1 + r, t]*((-2*(-75*r + 12*Pi^2*r + 27*r^2 - 12*Pi^2*r^2 + 48*r^3 + 39*t - 4*Pi^2*t - 
            36*r*t + 8*Pi^2*r*t - 135*r^2*t + 6*Pi^2*r^2*t + 45*t^2 - 4*Pi^2*t^2 + 87*r*t^2 - 
            6*Pi^2*r*t^2))/(3*r*(r - t)) - (8*(-1 + r)*(-3*r + r^2 - 3*t + r*t - 2*t^2)*G[r, t])/
          (r*(r - t)) + (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
         (16*(-1 + r)*t*(1 - r + t)*G[-1, 0, t])/(r*(-r + t)) + 
         (48*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, t])/(r - t) - 
         (8*(11*r - 11*r^2 - 8*t + 16*r*t + 4*r^2*t - 8*t^2 - 4*r*t^2)*G[0, 1, r])/(r*(r - t)) - 
         (4*(11*r - 11*r^2 - 7*t + 14*r*t + 6*r^2*t - 7*t^2 - 6*r*t^2)*G[0, -1 + r, t])/
          (r*(r - t)) - (12*(2 - 2*r + 3*r*t - 3*t^2)*G[0, r, t])/(r - t) - 
         (16*(-1 + r - t)*(-2*r + t + r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[-1, t]*((-16*(-1 + r)*(1 + t))/r + (48*(-1 + r - t)*(-1 + t)*G[1, r]*G[-1 + r, t])/
          (r - t) + G[-1 + r, t]*(-16*(-1 + r - t) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
            (r*(r - t))) + G[0, t]*((-16*t)/r - (48*t*(1 - 2*r + t)*G[1, r])/(r*(-r + t)) + 
           (16*(-1 + r)*t*(1 - r + t)*G[-1 + r, t])/(r*(-r + t)) + 
           (32*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - 
         (96*t*(1 - 2*r + t)*G[-1, 0, t])/(r*(-r + t)) + (96*(-1 + r - t)*(-1 + t)*
           G[-1, -1 + r, t])/(r - t) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[r, t]*((-2*(-1 + r)*(3*r - 2*Pi^2*r + 45*r^2 - 3*t - 2*Pi^2*t - 93*r*t + 2*Pi^2*r*t + 
            48*t^2 - 2*Pi^2*t^2))/(3*r*(r - t)) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/
          (r*(r - t)) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) - 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[0, t]*((2*t*(75 - 4*Pi^2 - 189*r + 8*Pi^2*r + 114*r^2 - 2*Pi^2*r^2 + 114*t - 4*Pi^2*t - 
            114*r*t + 2*Pi^2*r*t))/(3*r*(-r + t)) + 14*t*G[1, r]^2 - 
         (4*t*(-2 + 4*r - 3*r^2 - 2*t + 3*r*t)*G[-1 + r, t]^2)/(r*(-r + t)) - 
         (8*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*G[r, t])/(r*(r - t)) - 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) + 
         G[-1 + r, t]*((-2*(-1 + r)*(-14*r + 12*r^2 - t - 9*r*t - 3*t^2))/(r*(r - t)) + 
           (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) + 
         G[1, r]*((2*t*(15 - 16*r - 4*r^2 + t + 4*r*t))/(r*(-r + t)) + 
           (4*(-4 + 4*r - 4*t + r*t)*G[-1 + r, t])/r + (4*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/
            (r*(r - t))) - (16*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, -1 + r, t])/(r*(-r + t)) - 
         (8*t*(1 - 2*r - 6*r^2 + t + 6*r*t)*G[0, 1, r])/(r*(-r + t)) + 
         (8*(-2*r + 2*r^2 + 4*t - 8*r*t + 3*r^2*t + 4*t^2 - 3*r*t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (8*t*(-2 + 4*r - r^2 - 2*t + r*t)*G[0, r, t])/(r*(-r + t)) + 
         (4*(r - r^2 + t - 2*r*t + 3*r^2*t + t^2 - 3*r*t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       (96*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) - 
       (96*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) + 
       (16*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, 0, -1 + r, t])/(r*(-r + t)) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) + 
       (16*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, -1 + r, 0, t])/(r*(-r + t)) - 
       (96*(-1 + r - t)*(-1 + t)*G[-1, -1 + r, -1 + r, t])/(r - t) + 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, t])/(r*(r - t)) - 
       (8*(2*r - 2*r^2 - 5*t + 10*r*t + 17*r^2*t - 5*t^2 - 17*r*t^2)*G[0, 0, 1, r])/(r*(r - t)) - 
       (8*(-1 + r - t + 5*r*t)*G[0, 0, -1 + r, t])/r - (12*(-1 + r)*(-r - t + r*t - t^2)*
         G[0, 0, r, t])/(r*(r - t)) - (8*(6*r - 6*r^2 - 7*t + 14*r*t + 13*r^2*t - 7*t^2 - 13*r*t^2)*
         G[0, 1, 1, r])/(r*(r - t)) + (4*(19*r - 19*r^2 - 3*t + 6*r*t + 15*r^2*t - 3*t^2 - 
          15*r*t^2)*G[0, -1 + r, -1 + r, t])/(r*(r - t)) + 
       (8*(-1 + r - t)*(-7*r - t + 8*r*t)*G[0, -1 + r, r, t])/(r*(r - t)) + 
       (4*(11*r - 11*r^2 + t - 2*r*t + 18*r^2*t + t^2 - 18*r*t^2)*G[0, r, -1 + r, t])/(r*(r - t)) + 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/(r*(r - t)) + 
       (4*(19*r - 19*r^2 - 5*t + 10*r*t + 15*r^2*t - 5*t^2 - 15*r*t^2)*G[-1 + r, -1 + r, r, t])/
        (r*(r - t)) + (20*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t))) + 
     (96*(1 - r + t + r*t)*G[-1, -1, 0, -1 + r, t])/r + 
     (96*(1 - r + t + r*t)*G[-1, -1, -1 + r, 0, t])/r + 
     (96*(1 - r + t + r*t)*G[-1, 0, -1, -1 + r, t])/r - 
     (32*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, 0, 0, -1 + r, t])/(r*(-r + t)) - 
     (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, 0, r, t])/(r*(r - t)) - 
     (32*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, 0, -1 + r, 0, t])/(r*(-r + t)) + 
     (32*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, 0, -1 + r, -1 + r, t])/(r*(r - t)) - 
     (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, -1 + r, r, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, 0, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, -1 + r, t])/(r*(r - t)) - 
     (32*t*(2 - 4*r - r^2 + 2*t + r*t)*G[-1, -1 + r, 0, 0, t])/(r*(-r + t)) + 
     (32*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, -1 + r, 0, -1 + r, t])/(r*(r - t)) - 
     (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, 0, r, t])/(r*(r - t)) + 
     (32*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, -1 + r, -1 + r, 0, t])/(r*(r - t)) - 
     (64*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, -1 + r, r, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, 0, t])/(r*(r - t)) - 
     (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, -1 + r, t])/(r*(r - t)) + 
     (40*(1 - r + t + 5*r*t)*G[0, 0, 0, 1, r])/r + 
     (4*(-7 + 7*r - 7*t + 5*r*t)*G[0, 0, 0, -1 + r, t])/r + 
     (4*(14*r - 14*r^2 - 54*t + 108*r*t + 47*r^2*t - 54*t^2 - 47*r*t^2)*G[0, 0, 1, 1, r])/
      (r*(r - t)) + (24*(1 - r + t + r*t)*G[0, 0, -1 + r, -1 + r, t])/r + 
     (4*(1 - r + t + 10*r*t)*G[0, 0, -1 + r, r, t])/r + 
     (4*(3*r - 3*r^2 - 11*t + 22*r*t + 16*r^2*t - 11*t^2 - 16*r*t^2)*G[0, 0, r, -1 + r, t])/
      (r*(r - t)) + (4*(-19*r + 19*r^2 - 29*t + 58*r*t + 21*r^2*t - 29*t^2 - 21*r*t^2)*
       G[0, 1, 1, 1, r])/(r*(r - t)) + (4*(-9*r + 9*r^2 - 15*t + 30*r*t + 5*r^2*t - 15*t^2 - 
        5*r*t^2)*G[0, -1 + r, 0, r, t])/(r*(r - t)) - 
     (4*(-5 + 5*r - 5*t + 7*r*t)*G[0, -1 + r, -1 + r, -1 + r, t])/r + 
     (4*(48 - 48*r + 29*r*t - 29*t^2)*G[0, -1 + r, -1 + r, r, t])/(r - t) + 
     (4*(19*r - 19*r^2 + 5*t - 10*r*t + 14*r^2*t + 5*t^2 - 14*r*t^2)*G[0, -1 + r, r, -1 + r, t])/
      (r*(r - t)) + (8*(1 - r + t + r*t)*G[0, -1 + r, r, r, t])/r + 
     (8*(7*r - 7*r^2 - 3*t + 6*r*t + 5*r^2*t - 3*t^2 - 5*r*t^2)*G[0, r, -1 + r, -1 + r, t])/
      (r*(r - t)) - (4*(7*r - 7*r^2 + 9*t - 18*r*t + 7*r^2*t + 9*t^2 - 7*r*t^2)*
       G[0, r, -1 + r, r, t])/(r*(r - t)) - (4*(7*r - 7*r^2 + 9*t - 18*r*t + 7*r^2*t + 9*t^2 - 
        7*r*t^2)*G[0, r, r, -1 + r, t])/(r*(r - t)) - 
     (468*r - Pi^2*r - 468*r^2 + Pi^2*r^2 - 468*t + Pi^2*t + 468*r*t + 31*Pi^2*r*t + 24*r*Zeta[3] - 
       24*r^2*Zeta[3] - 120*t*Zeta[3] + 120*r*t*Zeta[3])/(3*r) + 
     G[-1 + r, t]*(16*(-1 + r - t)*G[-1, 0, t] + 16*(-1 + r - t)*G[-1, -1 + r, t] - 
       (2*(17*r - 47*r^2 + 30*r^3 - 23*t + 70*r*t - 68*r^2*t - 17*t^2 + 38*r*t^2)*G[0, 1, r])/
        (r*(r - t)) - (2*(3 - 17*r + 14*r^2 + t - 22*r*t)*G[0, -1 + r, t])/r - 
       (4*(12*r - 19*r^2 + 7*r^3 - 3*t + 14*r*t - r^2*t - 4*t^2 - 6*r*t^2)*G[0, r, t])/
        (r*(r - t)) - (4*(3*r - 10*r^2 + 7*r^3 + 10*r*t - 14*r^2*t - 3*t^2 + 7*r*t^2)*
         G[-1 + r, r, t])/(r*(r - t)) + 
       G[r, t]*((2*(-1 + r)*(-r - 2*Pi^2*r + 13*r^2 + t - 2*Pi^2*t - 25*r*t + 2*Pi^2*r*t + 12*t^2 - 
            2*Pi^2*t^2))/(r*(r - t)) - (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) + 
       (96*(-1 + r - t)*(-1 + t)*G[-1, -1, 0, t])/(r - t) + 
       (96*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) + 
       (32*(-1 + r)*t*(1 - r + t)*G[-1, 0, 0, t])/(r*(-r + t)) - 
       (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, 0, -1 + r, t])/(r*(r - t)) - 
       (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, -1 + r, 0, t])/(r*(r - t)) + 
       (8*(8*r - 8*r^2 - 9*t + 18*r*t + r^2*t - 9*t^2 - r*t^2)*G[0, 0, 1, r])/(r*(r - t)) - 
       (4*(7*r - 7*r^2 + t - 2*r*t + 11*r^2*t + t^2 - 11*r*t^2)*G[0, 0, -1 + r, t])/(r*(r - t)) - 
       (4*(2*r - 2*r^2 + 4*t - 8*r*t + 11*r^2*t + 4*t^2 - 11*r*t^2)*G[0, 0, r, t])/(r*(r - t)) + 
       (8*(19*r - 19*r^2 - 10*t + 20*r*t + 4*r^2*t - 10*t^2 - 4*r*t^2)*G[0, 1, 1, r])/(r*(r - t)) + 
       (4*(r - r^2 + 7*t - 14*r*t + 14*r^2*t + 7*t^2 - 14*r*t^2)*G[0, -1 + r, -1 + r, t])/
        (r*(r - t)) - (4*(19*r - 19*r^2 - 11*t + 22*r*t + 10*r^2*t - 11*t^2 - 10*r*t^2)*
         G[0, -1 + r, r, t])/(r*(r - t)) - (48*(-1 + r - t)*(-1 + t)*G[0, r, -1 + r, t])/(r - t) + 
       (8*(r - r^2 + 2*t - 4*r*t + r^2*t + 2*t^2 - r*t^2)*G[0, r, r, t])/(r*(r - t)) + 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, -1 + r, r, t])/(r*(r - t)) - 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t)) - 
       (204*r + 18*Pi^2*r + 90*r^2 - 36*Pi^2*r^2 - 294*r^3 + 18*Pi^2*r^3 - 195*t - 12*Pi^2*t + 
         96*r*t + 40*Pi^2*r*t + 597*r^2*t - 16*Pi^2*r^2*t - 195*t^2 - 10*Pi^2*t^2 - 303*r*t^2 - 
         2*Pi^2*r*t^2 + 120*r*Zeta[3] - 120*r^2*Zeta[3] + 168*t*Zeta[3] - 336*r*t*Zeta[3] + 
         228*r^2*t*Zeta[3] + 168*t^2*Zeta[3] - 228*r*t^2*Zeta[3])/(3*r*(r - t))) + 
     G[1, r]*((4*(-1 + r - t)*(-r - t + 2*r*t)*G[-1 + r, t]^3)/(r*(r - t)) + 
       G[-1 + r, t]^2*(-(((-1 + r - t)*(-23*r + 6*r^2 - 4*t + 21*r*t))/(r*(r - t))) - 
         (18*(-1 + r)*(-r - t + r*t - t^2)*G[r, t])/(r*(r - t))) - (16*t*G[-1, 0, t])/r - 
       16*(-1 + r - t)*G[-1, -1 + r, t] - (2*(12*r - 14*r^2 + 2*r^3 - 18*t + 60*r*t - 17*r^2*t - 
          40*t^2 + 15*r*t^2)*G[0, 1, r])/(r*(r - t)) + (4*(-2 + 2*r^2 - 7*r*t)*G[0, -1 + r, t])/r - 
       (4*(6*r - 7*r^2 + r^3 + 3*t - 4*r*t + 5*r^2*t + 2*t^2 - 6*r*t^2)*G[0, r, t])/(r*(r - t)) - 
       (4*(3*r - 10*r^2 + 7*r^3 + 10*r*t - 14*r^2*t - 3*t^2 + 7*r*t^2)*G[-1 + r, r, t])/
        (r*(r - t)) + G[-1 + r, t]*((-2*(-9*r + 17*Pi^2*r - 30*r^2 - 17*Pi^2*r^2 + 39*r^3 - 66*t - 
            5*Pi^2*t + 171*r*t + 10*Pi^2*r*t - 153*r^2*t + 6*Pi^2*r^2*t - 66*t^2 - 5*Pi^2*t^2 + 
            114*r*t^2 - 6*Pi^2*r*t^2))/(3*r*(r - t)) + (8*(-1 + r)*(-3*r + 2*r^2 - 3*t - r*t - t^2)*
           G[r, t])/(r*(r - t)) + (8*(-1 + r)*(-r - t + r*t - t^2)*G[r, t]^2)/(r*(r - t)) - 
         (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, 0, t])/(r*(r - t)) + 
         (4*(-16*r + 16*r^2 + 8*t - 16*r*t + 3*r^2*t + 8*t^2 - 3*r*t^2)*G[0, 1, r])/(r*(r - t)) + 
         16*t*G[0, -1 + r, t] - (8*(2 - 2*r + r*t - t^2)*G[0, r, t])/(r - t) - 
         (8*(-1 + r - t)*(-r - t + 2*r*t)*G[-1 + r, r, t])/(r*(r - t))) + 
       G[r, t]*((2*(-1 + r)*(-r - 2*Pi^2*r + 13*r^2 + t - 2*Pi^2*t - 25*r*t + 2*Pi^2*r*t + 12*t^2 - 
            2*Pi^2*t^2))/(r*(r - t)) + (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, t])/(r*(r - t)) + 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, t])/(r*(r - t)) + 
         (56*(-1 + r)*(-r - t + r*t - t^2)*G[0, 1, r])/(r*(r - t)) - 
         (32*(-1 + r)*(-r - t + r*t - t^2)*G[0, -1 + r, t])/(r*(r - t)) + 
         (24*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, t])/(r*(r - t)) + 
         (8*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, t])/(r*(r - t))) - 
       (96*t*(1 - 2*r + t)*G[-1, -1, 0, t])/(r*(-r + t)) + 
       (96*(-1 + r - t)*(-1 + t)*G[-1, -1, -1 + r, t])/(r - t) - 
       (96*t*(1 - 2*r + t)*G[-1, 0, 0, t])/(r*(-r + t)) + 
       (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, 0, -1 + r, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, 0, r, t])/(r*(r - t)) + 
       (16*(-1 + r - t)*(-3*r + t + 2*r*t)*G[-1, -1 + r, 0, t])/(r*(r - t)) - 
       (32*(-1 + r)*(-r - t + r*t - t^2)*G[-1, -1 + r, r, t])/(r*(r - t)) - 
       (4*(21*r - 21*r^2 - 19*t + 38*r*t + 38*r^2*t - 19*t^2 - 38*r*t^2)*G[0, 0, 1, r])/
        (r*(r - t)) - (4*(r - r^2 + 7*t - 14*r*t + 5*r^2*t + 7*t^2 - 5*r*t^2)*G[0, 0, -1 + r, t])/
        (r*(r - t)) + (4*(r - r^2 - 15*t + 30*r*t + 5*r^2*t - 15*t^2 - 5*r*t^2)*G[0, 0, r, t])/
        (r*(r - t)) - (12*(-r + r^2 - 5*t + 10*r*t + 9*r^2*t - 5*t^2 - 9*r*t^2)*G[0, 1, 1, r])/
        (r*(r - t)) + (4*(6*r - 6*r^2 + 2*t - 4*r*t + 7*r^2*t + 2*t^2 - 7*r*t^2)*
         G[0, -1 + r, -1 + r, t])/(r*(r - t)) + (16*t*(-4 + 8*r - r^2 - 4*t + r*t)*
         G[0, -1 + r, r, t])/(r*(-r + t)) - (8*(-r + r^2 + 3*t - 6*r*t + r^2*t + 3*t^2 - r*t^2)*
         G[0, r, -1 + r, t])/(r*(r - t)) - (20*(-1 + r)*(-r - t + r*t - t^2)*G[0, r, r, t])/
        (r*(r - t)) + (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, -1 + r, r, t])/(r*(r - t)) - 
       (12*(-1 + r)*(-r - t + r*t - t^2)*G[-1 + r, r, r, t])/(r*(r - t)) - 
       (204*r - 6*Pi^2*r + 90*r^2 - 294*r^3 + 6*Pi^2*r^3 - 195*t + 12*Pi^2*t + 96*r*t - 
         8*Pi^2*r*t + 597*r^2*t - 16*Pi^2*r^2*t - 195*t^2 + 2*Pi^2*t^2 - 303*r*t^2 + 
         10*Pi^2*r*t^2 + 132*r*Zeta[3] - 132*r^2*Zeta[3] + 156*t*Zeta[3] - 312*r*t*Zeta[3] + 
         132*r^2*t*Zeta[3] + 156*t^2*Zeta[3] - 132*r*t^2*Zeta[3])/(3*r*(r - t)))), 
 "outer-exchange" -> CF^2*nf*((16*(-1 + r)*(-r + t))/(3*r) + 
     (8*(2*r - 2*r^2 + 2*t + 2*r*t - r^2*t + 2*t^2 + r*t^2)*G[1, r]^3)/(9*r*(1 + t)) + 
     G[0, r]^2*((8*t*(2 - r + t)*G[1, r])/(3*(1 + t)) - (8*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (3*r*(1 + t))) + G[1, r]^2*((-8*(-3 - 7*r + 10*r^2 - 13*t - 13*r*t))/(9*r) + 
       (8*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) + 
     G[0, t]^2*((-8*t*(2 - r + t)*G[1, r])/(3*(1 + t)) + (8*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (3*r*(1 + t))) + (16*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2)*G[-1, 0, t])/
      (9*r*(1 + t)) + (16*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2)*G[-1, -1 + r, t])/
      (9*r*(1 + t)) - (32*t*(23 - 10*r + 13*t)*G[0, 1, r])/(9*(1 + t)) + 
     G[-1, t]*((16*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(9*r*(1 + t)) - 
       (8*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^2)/(3*r*(1 + t)) + 
       (16*t*(2 - r + t)*G[0, t]*G[1, r])/(3*(1 + t)) + (8*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/
        (3*r*(1 + t)) + G[1, r]*((16*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2))/(9*r*(1 + t)) - 
         (16*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) + 
       G[0, r]*((-16*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2))/(9*r*(1 + t)) - 
         (16*t*(2 - r + t)*G[0, t])/(3*(1 + t)) + (16*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/
          (3*r*(1 + t)) + (16*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) - 
       (32*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(3*r*(1 + t))) + 
     (16*(-3 - 7*r + 10*r^2 - 13*t - 13*r*t)*G[0, -1 + r, t])/(9*r) + 
     G[0, r]*((8*t)/3 + (16*t*(23 - 10*r + 13*t)*G[1, r])/(9*(1 + t)) - 
       (8*(-r + r^2 - t - r*t)*G[1, r]^2)/(3*r) - (16*(1 - r + t)*(3 + 10*r + 13*t)*G[-1 + r, t])/
        (9*r*(1 + t)) - (8*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) + 
       (16*t*(2 - r + t)*G[-1, 0, t])/(3*(1 + t)) + 
       (16*(-2*r + 2*r^2 - 2*t + 2*r*t - r^2*t - 2*t^2 + r*t^2)*G[-1, -1 + r, t])/(3*r*(1 + t)) - 
       (32*t*(2 - r + t)*G[0, 1, r])/(3*(1 + t)) - (16*t*(2 - r + t)*G[0, -1 + r, t])/
        (3*(1 + t))) + G[1, r]*((8*(3 - 3*r + 6*t - 3*r*t - 4*Pi^2*r*t + 2*Pi^2*r^2*t + 3*t^2 - 
          2*Pi^2*r*t^2))/(9*r*(1 + t)) - (16*t*(2 - r + t)*G[-1, 0, t])/(3*(1 + t)) + 
       (16*t*(2 - r + t)*G[-1, -1 + r, t])/(3*(1 + t)) + (32*(-r + r^2 - t - r*t)*G[0, 1, r])/
        (3*r) - (16*t*(2 - r + t)*G[0, -1 + r, t])/(3*(1 + t))) + 
     G[0, t]*((-8*t)/3 - (16*t*(23 - 10*r + 13*t)*G[1, r])/(9*(1 + t)) + 
       (16*(1 - r + t)*(3 + 10*r + 13*t)*G[-1 + r, t])/(9*r*(1 + t)) + 
       (8*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) + (16*t*(2 - r + t)*G[-1, 0, t])/
        (3*(1 + t)) + (16*t*(2 - r + t)*G[-1, -1 + r, t])/(3*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[0, -1 + r, t])/(3*r*(1 + t))) + 
     G[-1 + r, t]*((8*(1 - r + t)*(3 + 2*Pi^2*r + 3*t + 2*Pi^2*t))/(9*r*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[-1, 0, t])/(3*r*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[-1, -1 + r, t])/(3*r*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[0, -1 + r, t])/(3*r*(1 + t)) + (32*(1 - r + t)*(r + t)*G[0, r, t])/
        (3*r*(1 + t))) + (16*(-r + r^2 - t - r*t)*G[-1, 0, 0, t])/(3*r) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, -1 + r, t])/(3*r*(1 + t)) + 
     (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(3*r*(1 + t)) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, 0, t])/(3*r*(1 + t)) - 
     (16*(-r + r^2 - t - r*t)*G[-1, -1 + r, -1 + r, t])/(3*r) + 
     (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(3*r*(1 + t)) + 
     (64*t*(2 - r + t)*G[0, 0, 1, r])/(3*(1 + t)) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[0, 0, -1 + r, t])/(3*r*(1 + t)) - 
     (32*(-r + r^2 - t - r*t)*G[0, 1, 1, r])/(3*r) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[0, -1 + r, -1 + r, t])/(3*r*(1 + t)) + 
     (32*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/(3*r) - 
     (32*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(3*r*(1 + t))) + 
   CA*CF*nf*((-8*(-1 + r)*(-r + t))/(3*r) - (4*(2*r - 2*r^2 + 2*t + 2*r*t - r^2*t + 2*t^2 + r*t^2)*
       G[1, r]^3)/(9*r*(1 + t)) + G[1, r]^2*((4*(-3 - 7*r + 10*r^2 - 13*t - 13*r*t))/(9*r) - 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) + 
     G[0, t]^2*((4*t*(2 - r + t)*G[1, r])/(3*(1 + t)) - (4*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (3*r*(1 + t))) + G[0, r]^2*((-4*t*(2 - r + t)*G[1, r])/(3*(1 + t)) + 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) - 
     (8*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2)*G[-1, 0, t])/(9*r*(1 + t)) - 
     (8*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2)*G[-1, -1 + r, t])/(9*r*(1 + t)) + 
     (16*t*(23 - 10*r + 13*t)*G[0, 1, r])/(9*(1 + t)) + 
     G[-1, t]*((-8*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(9*r*(1 + t)) + 
       (4*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^2)/(3*r*(1 + t)) - (8*t*(2 - r + t)*G[0, t]*G[1, r])/
        (3*(1 + t)) - (4*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(3*r*(1 + t)) + 
       G[0, r]*((8*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2))/(9*r*(1 + t)) + 
         (8*t*(2 - r + t)*G[0, t])/(3*(1 + t)) - (8*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/
          (3*r*(1 + t)) - (8*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) + 
       G[1, r]*((-8*(-1 + r)*(3 + 10*r + 16*t - 10*r*t + 13*t^2))/(9*r*(1 + t)) + 
         (8*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t))) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(3*r*(1 + t))) - 
     (8*(-3 - 7*r + 10*r^2 - 13*t - 13*r*t)*G[0, -1 + r, t])/(9*r) + 
     G[0, r]*((-4*t)/3 - (8*t*(23 - 10*r + 13*t)*G[1, r])/(9*(1 + t)) + 
       (4*(-r + r^2 - t - r*t)*G[1, r]^2)/(3*r) + (8*(1 - r + t)*(3 + 10*r + 13*t)*G[-1 + r, t])/
        (9*r*(1 + t)) + (4*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) - 
       (8*t*(2 - r + t)*G[-1, 0, t])/(3*(1 + t)) - 
       (8*(-2*r + 2*r^2 - 2*t + 2*r*t - r^2*t - 2*t^2 + r*t^2)*G[-1, -1 + r, t])/(3*r*(1 + t)) + 
       (16*t*(2 - r + t)*G[0, 1, r])/(3*(1 + t)) + (8*t*(2 - r + t)*G[0, -1 + r, t])/(3*(1 + t))) + 
     G[1, r]*((-4*(3 - 3*r + 6*t - 3*r*t - 4*Pi^2*r*t + 2*Pi^2*r^2*t + 3*t^2 - 2*Pi^2*r*t^2))/
        (9*r*(1 + t)) + (8*t*(2 - r + t)*G[-1, 0, t])/(3*(1 + t)) - 
       (8*t*(2 - r + t)*G[-1, -1 + r, t])/(3*(1 + t)) - (16*(-r + r^2 - t - r*t)*G[0, 1, r])/
        (3*r) + (8*t*(2 - r + t)*G[0, -1 + r, t])/(3*(1 + t))) + 
     G[0, t]*((4*t)/3 + (8*t*(23 - 10*r + 13*t)*G[1, r])/(9*(1 + t)) - 
       (8*(1 - r + t)*(3 + 10*r + 13*t)*G[-1 + r, t])/(9*r*(1 + t)) - 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) - (8*t*(2 - r + t)*G[-1, 0, t])/
        (3*(1 + t)) - (8*t*(2 - r + t)*G[-1, -1 + r, t])/(3*(1 + t)) + 
       (8*(1 - r + t)*(r + t)*G[0, -1 + r, t])/(3*r*(1 + t))) + 
     G[-1 + r, t]*((-4*(1 - r + t)*(3 + 2*Pi^2*r + 3*t + 2*Pi^2*t))/(9*r*(1 + t)) + 
       (8*(1 - r + t)*(r + t)*G[-1, 0, t])/(3*r*(1 + t)) + (8*(1 - r + t)*(r + t)*G[-1, -1 + r, t])/
        (3*r*(1 + t)) + (8*(1 - r + t)*(r + t)*G[0, -1 + r, t])/(3*r*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[0, r, t])/(3*r*(1 + t))) - (8*(-r + r^2 - t - r*t)*G[-1, 0, 0, t])/
      (3*r) + (8*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, -1 + r, t])/(3*r*(1 + t)) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(3*r*(1 + t)) + 
     (8*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, 0, t])/(3*r*(1 + t)) + 
     (8*(-r + r^2 - t - r*t)*G[-1, -1 + r, -1 + r, t])/(3*r) - 
     (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(3*r*(1 + t)) - 
     (32*t*(2 - r + t)*G[0, 0, 1, r])/(3*(1 + t)) + 
     (8*(-1 + r)*(r + t - r*t + t^2)*G[0, 0, -1 + r, t])/(3*r*(1 + t)) + 
     (16*(-r + r^2 - t - r*t)*G[0, 1, 1, r])/(3*r) + 
     (8*(-1 + r)*(r + t - r*t + t^2)*G[0, -1 + r, -1 + r, t])/(3*r*(1 + t)) - 
     (16*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/(3*r) + 
     (16*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(3*r*(1 + t))) + 
   CA*CF^2*((4*(411*r + 3*Pi^2*r - 411*r^2 - 3*Pi^2*r^2 - 411*t - 3*Pi^2*t + 822*r*t + 6*Pi^2*r*t + 
        14*Pi^4*r*t - 411*r^2*t - 3*Pi^2*r^2*t - 7*Pi^4*r^2*t - 411*t^2 - 3*Pi^2*t^2 + 411*r*t^2 + 
        3*Pi^2*r*t^2 + 7*Pi^4*r*t^2))/(9*r*(1 + t)) + 
     ((6*r - 6*r^2 + 7*t + 28*r*t - 14*r^2*t + 7*t^2 + 14*r*t^2)*G[1, r]^4)/(3*r*(1 + t)) + 
     G[0, r]^3*((2*t*(2 - r + t)*G[1, r])/(1 + t) - (2*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (r*(1 + t))) + G[0, t]^3*((-2*t*(2 - r + t)*G[1, r])/(1 + t) + 
       (2*(1 - r + t)*(r + t)*G[-1 + r, t])/(r*(1 + t))) + 
     G[1, r]^3*((-2*(-12 + 80*r - 68*r^2 + 23*t + 134*r*t - 64*r^2*t + 35*t^2 + 58*r*t^2))/
        (9*r*(1 + t)) + (2*(-9*r + 9*r^2 - 10*t + 14*r*t - 7*r^2*t - 10*t^2 + 7*r*t^2)*
         G[-1 + r, t])/(3*r*(1 + t))) - (8*t*G[-1, 0, t]^2)/r - 8*(-1 + r - t)*G[-1, -1 + r, t]^2 - 
     (2*(13*r - 13*r^2 + 15*t + 18*r*t - 9*r^2*t + 15*t^2 + 9*r*t^2)*G[0, 1, r]^2)/(r*(1 + t)) + 
     G[-1, t]^2*((112*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(3*r*(1 + t)) - 
       (120*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^2)/(r*(1 + t)) - 
       (8*(1 - r + t)*(-r - 2*t + r*t)*G[0, t]*G[1, r])/(r*(1 + t)) - 
       (8*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(r*(1 + t)) + 
       G[1, r]*((-8*(-1 + r)*(1 + t))/r - (8*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1 + r, t])/
          (r*(1 + t))) + G[0, r]*((8*(-1 + r)*(1 + t))/r + (8*(1 - r + t)*(-r - 2*t + r*t)*G[0, t])/
          (r*(1 + t)) + (240*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/(r*(1 + t)) + 
         (8*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1 + r, t])/(r*(1 + t))) - 
       (224*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t))) + 
     G[-1, -1 + r, t]*((-8*(-42 - 92*r - 15*Pi^2*r + 134*r^2 + 15*Pi^2*r^2 - 218*t - 15*Pi^2*t + 
          352*r*t + 114*Pi^2*r*t - 134*r^2*t - 57*Pi^2*r^2*t - 176*t^2 - 15*Pi^2*t^2 + 176*r*t^2 + 
          57*Pi^2*r*t^2))/(9*r*(1 + t)) + (16*(9*r - 9*r^2 + 10*t + 6*r*t - 3*r^2*t + 10*t^2 + 
          3*r*t^2)*G[0, 1, r])/(r*(1 + t))) + G[-1, 0, t]*
      ((8*(42 + 92*r + 15*Pi^2*r - 134*r^2 - 15*Pi^2*r^2 + 218*t + 15*Pi^2*t - 352*r*t + 
          54*Pi^2*r*t + 134*r^2*t - 27*Pi^2*r^2*t + 176*t^2 + 15*Pi^2*t^2 - 176*r*t^2 + 
          27*Pi^2*r*t^2))/(9*r*(1 + t)) - 16*(-1 + r - t)*G[-1, -1 + r, t] - 
       (16*(10*r - 10*r^2 + 9*t + 8*r*t - 4*r^2*t + 9*t^2 + 4*r*t^2)*G[0, 1, r])/(r*(1 + t))) + 
     (8*(42 + 38*r + 6*Pi^2*r - 80*r^2 - 6*Pi^2*r^2 + 164*t + 6*Pi^2*t + 160*r*t + 54*Pi^2*r*t - 
        80*r^2*t - 27*Pi^2*r^2*t + 122*t^2 + 6*Pi^2*t^2 + 122*r*t^2 + 27*Pi^2*r*t^2)*
       G[0, -1 + r, t])/(9*r*(1 + t)) - (2*(-1 + r)*(5*r + 3*t - 3*r*t + 3*t^2)*G[0, -1 + r, t]^2)/
      (r*(1 + t)) + G[1, r]^2*((4*(-33 - 47*r - 6*Pi^2*r + 80*r^2 + 6*Pi^2*r^2 - 146*t - 6*Pi^2*t - 
          169*r*t + 36*Pi^2*r*t + 80*r^2*t - 18*Pi^2*r^2*t - 113*t^2 - 6*Pi^2*t^2 - 122*r*t^2 + 
          18*Pi^2*r*t^2))/(9*r*(1 + t)) - (2*(1 - r + t)*(-6 + 25*r - 2*t + 21*r*t)*G[-1 + r, t])/
        (3*r*(1 + t)) + ((-r + r^2 - 5*t + 6*r*t - 3*r^2*t - 5*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/
        (r*(1 + t)) + (2*(-23*r + 23*r^2 - 21*t + 38*r*t - 19*r^2*t - 21*t^2 + 19*r*t^2)*
         G[-1, 0, t])/(r*(1 + t)) - (2*(-17*r + 17*r^2 - 19*t + 34*r*t - 17*r^2*t - 19*t^2 + 
          17*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
       (2*(31*r - 31*r^2 + 31*t + 82*r*t - 41*r^2*t + 31*t^2 + 41*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
       (8*(-2*r + 2*r^2 - 2*t + 2*r*t - r^2*t - 2*t^2 + r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
     G[0, 1, r]*((16*(-27*r + 6*Pi^2*r + 27*r^2 - 6*Pi^2*r^2 - 27*t + 6*Pi^2*t + 256*r*t + 
          42*Pi^2*r*t - 107*r^2*t - 21*Pi^2*r^2*t - 27*t^2 + 6*Pi^2*t^2 + 149*r*t^2 + 
          21*Pi^2*r*t^2))/(9*r*(1 + t)) - (4*(23*r - 23*r^2 + 25*t + 6*r*t - 3*r^2*t + 25*t^2 + 
          3*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + G[0, t]^2*(-4*t + (3*t*G[1, r]^2)/r - 
       (2*(1 - r + t)*(-6 + 31*r + 25*t)*G[-1 + r, t])/(3*r*(1 + t)) - 
       ((4*r - 4*r^2 + 5*t + 5*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
       G[1, r]*((2*t*(56 - 31*r + 25*t))/(3*(1 + t)) + (4*t*G[-1 + r, t])/r) + 
       (2*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
       (2*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
       (12*t*(2 - r + t)*G[0, 1, r])/(1 + t) - (2*(r - r^2 - t + 10*r*t - 5*r^2*t - t^2 + 5*r*t^2)*
         G[0, -1 + r, t])/(r*(1 + t))) + 
     G[0, r]^2*((-4*t*(3 + 14*Pi^2 - 7*Pi^2*r + 3*t + 7*Pi^2*t))/(3*(1 + t)) - 
       (3*t*(-1 + 24*r - 12*r^2 - t + 12*r*t)*G[1, r]^2)/(r*(1 + t)) + 
       (2*(1 - r + t)*(6 + 31*r + 37*t)*G[-1 + r, t])/(3*r*(1 + t)) + 
       ((4*r - 4*r^2 + 3*t + 3*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
       G[0, t]*((-6*t*(2 - r + t)*G[1, r])/(1 + t) + (6*(1 - r + t)*(r + t)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]*((-2*t*(68 - 31*r + 37*t))/(3*(1 + t)) - 
         (4*(-16*r + 16*r^2 - 17*t + 4*r*t - 2*r^2*t - 17*t^2 + 2*r*t^2)*G[-1 + r, t])/
          (r*(1 + t))) - (2*(r - r^2 - t + 118*r*t - 59*r^2*t - t^2 + 59*r*t^2)*G[-1, 0, t])/
        (r*(1 + t)) + (2*(-5*r + 5*r^2 - 3*t + 122*r*t - 61*r^2*t - 3*t^2 + 61*r*t^2)*
         G[-1, -1 + r, t])/(r*(1 + t)) - (68*t*(2 - r + t)*G[0, 1, r])/(1 + t) - 
       (2*(r - r^2 - t + 66*r*t - 33*r^2*t - t^2 + 33*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
     (56*Pi^2*t*(2 - r + t)*G[0, r, t])/(3*(1 + t)) + G[-1 + r, t]^2*
      ((-4*(1 - r + t)*(-3 + Pi^2*r - 3*t + Pi^2*t))/(3*r*(1 + t)) + 
       (2*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
       (2*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
       (4*(-2*r + 2*r^2 - 6*t + 6*r*t - 3*r^2*t - 6*t^2 + 3*r*t^2)*G[0, 1, r])/(r*(1 + t)) - 
       (2*(-r + r^2 - 5*t + 6*r*t - 3*r^2*t - 5*t^2 + 3*r*t^2)*G[0, -1 + r, t])/(r*(1 + t)) - 
       (8*(1 - r + t)*(r + t)*G[0, r, t])/(r*(1 + t))) - 
     (56*Pi^2*(1 - r + t)*(r + t)*G[-1 + r, r, t])/(3*r*(1 + t)) - 
     (16*(-1 + r)*(1 + t)*G[-1, -1, 0, t])/r - (16*(-1 + r)*(1 + t)*G[-1, -1, -1 + r, t])/r - 
     (4*(6 - 37*r + 31*r^2 + 17*t - 25*r*t)*G[-1, 0, 0, t])/(3*r) + 
     (8*(-1 + r)*(3 + 5*r + 32*t - 26*r*t + 29*t^2)*G[-1, 0, -1 + r, t])/(3*r*(1 + t)) - 
     (248*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(3*r*(1 + t)) + 
     (8*(-1 + r)*(3 + 5*r + 32*t - 26*r*t + 29*t^2)*G[-1, -1 + r, 0, t])/(3*r*(1 + t)) - 
     (4*(-6 - 5*r + 11*r^2 + 25*t - 17*r*t)*G[-1, -1 + r, -1 + r, t])/(3*r) - 
     (248*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(3*r*(1 + t)) - 
     (8*t*(184 - 89*r + 95*t)*G[0, 0, 1, r])/(3*(1 + t)) + 
     G[-1, t]*((-124*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(9*r*(1 + t)) - 
       (2*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^3)/(r*(1 + t)) + 
       (2*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[0, t]^2*G[1, r])/(r*(1 + t)) - 
       (26*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^3)/(3*r*(1 + t)) + 
       G[0, r]^2*((2*(-1 + r)*(6 + 31*r + 43*t - 31*r*t + 37*t^2))/(3*r*(1 + t)) + 
         (4*(-r + r^2 - 2*t + 62*r*t - 31*r^2*t - 2*t^2 + 31*r*t^2)*G[0, t])/(r*(1 + t)) + 
         (130*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/(r*(1 + t)) + 
         (4*(-30*r + 30*r^2 - 31*t + 4*r*t - 2*r^2*t - 31*t^2 + 2*r*t^2)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]^2*((-2*(-1 + r)*(-6 + 31*r + 19*t - 31*r*t + 25*t^2))/
          (3*r*(1 + t)) + (4*(-2*r + 2*r^2 - 3*t + 4*r*t - 2*r^2*t - 3*t^2 + 2*r*t^2)*G[-1 + r, t])/
          (r*(1 + t))) + (8*(-1 + r)*(6 + 31*r + 43*t - 31*r*t + 37*t^2)*G[0, 1, r])/
        (3*r*(1 + t)) + G[0, r]*((4*(-1 + r)*(84 + 268*r + 33*Pi^2*r + 436*t + 33*Pi^2*t - 
            268*r*t - 33*Pi^2*r*t + 352*t^2 + 33*Pi^2*t^2))/(9*r*(1 + t)) - 
         (2*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[0, t]^2)/(r*(1 + t)) - 
         (50*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(r*(1 + t)) + 
         (4*(1 - r + t)*(6 - 10*r - 25*t + 21*r*t)*G[-1 + r, t])/(3*r*(1 + t)) - 
         (2*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
         G[0, t]*((4*t*(-21 + 56*r - 31*r^2 - 21*t + 25*r*t))/(3*r*(1 + t)) - 
           (4*(-3*r + 3*r^2 - 7*t + 126*r*t - 63*r^2*t - 7*t^2 + 63*r*t^2)*G[1, r])/(r*(1 + t)) - 
           (4*(-1 + r)*(r + 3*t - 3*r*t + 3*t^2)*G[-1 + r, t])/(r*(1 + t))) + 
         G[1, r]*((-4*(-1 + r)*(12 + 31*r + 55*t - 31*r*t + 43*t^2))/(3*r*(1 + t)) - 
           (4*(-61*r + 61*r^2 - 65*t + 18*r*t - 9*r^2*t - 65*t^2 + 9*r*t^2)*G[-1 + r, t])/
            (r*(1 + t))) + (16*t*G[-1, 0, t])/r + 16*(-1 + r - t)*G[-1, -1 + r, t] - 
         (408*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t))) + 
       G[1, r]*((-4*(-1 + r)*(84 + 268*r + 117*Pi^2*r + 436*t + 117*Pi^2*t - 268*r*t - 
            117*Pi^2*r*t + 352*t^2 + 117*Pi^2*t^2))/(9*r*(1 + t)) - 
         (4*(1 - r + t)*(6 - 10*r - 25*t + 21*r*t)*G[-1 + r, t])/(3*r*(1 + t)) + 
         (2*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) - 
         (16*t*G[-1, 0, t])/r - 16*(-1 + r - t)*G[-1, -1 + r, t] + 
         (88*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t))) + 
       G[-1 + r, t]*((-4*Pi^2*(-29*r + 29*r^2 - 29*t + 2*r*t - r^2*t - 29*t^2 + r*t^2))/
          (3*r*(1 + t)) + (8*(-29*r + 29*r^2 - 31*t + 10*r*t - 5*r^2*t - 31*t^2 + 5*r*t^2)*
           G[0, 1, r])/(r*(1 + t))) + 
       G[0, t]*((-4*Pi^2*(-r + r^2 - t + 58*r*t - 29*r^2*t - t^2 + 29*r*t^2))/(3*r*(1 + t)) - 
         4*(-1 + r - t)*G[1, r]^2 + G[1, r]*((-4*t*(-21 + 56*r - 31*r^2 - 21*t + 25*r*t))/
            (3*r*(1 + t)) + (4*(-1 + r)*(r + 3*t - 3*r*t + 3*t^2)*G[-1 + r, t])/(r*(1 + t))) + 
         (8*(-3*r + 3*r^2 - 5*t + 62*r*t - 31*r^2*t - 5*t^2 + 31*r*t^2)*G[0, 1, r])/(r*(1 + t))) + 
       (544*(-1 + r)*(r + t - r*t + t^2)*G[0, 0, 1, r])/(r*(1 + t))) - 
     (4*(-6 + 37*r - 31*r^2 - 23*t + 58*r*t - 23*r^2*t - 17*t^2 + 29*r*t^2)*G[0, 0, -1 + r, t])/
      (3*r*(1 + t)) + (4*(-137*r + 137*r^2 - 53*t - 149*r*t)*G[0, 1, 1, r])/(3*r) - 
     (4*(-6 + 25*r - 19*r^2 - 35*t + 34*r*t - 11*r^2*t - 29*t^2 + 17*r*t^2)*
       G[0, -1 + r, -1 + r, t])/(3*r*(1 + t)) - (248*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/
      (3*r) + (248*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(3*r*(1 + t)) - 
     (16*(-13*r + 13*r^2 - 13*t + 30*r*t - 15*r^2*t - 13*t^2 + 15*r*t^2)*G[-1, -1, 0, -1 + r, t])/
      (r*(1 + t)) + (448*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, r, t])/(r*(1 + t)) - 
     (16*(-13*r + 13*r^2 - 13*t + 30*r*t - 15*r^2*t - 13*t^2 + 15*r*t^2)*G[-1, -1, -1 + r, 0, t])/
      (r*(1 + t)) + (448*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, r, t])/(r*(1 + t)) + 
     (16*(-r + r^2 - t - r*t)*G[-1, 0, -1, -1 + r, t])/r - 24*(-1 + r - t)*G[-1, 0, 0, 0, t] - 
     (8*t*(-1 + 52*r - 26*r^2 - t + 26*r*t)*G[-1, 0, 0, -1 + r, t])/(r*(1 + t)) + 
     (448*t*(2 - r + t)*G[-1, 0, 0, r, t])/(1 + t) - 
     (8*(8*r - 8*r^2 + 7*t + 36*r*t - 18*r^2*t + 7*t^2 + 18*r*t^2)*G[-1, 0, -1 + r, 0, t])/
      (r*(1 + t)) - (8*(1 - r + t)*(-25*r - 26*t + r*t)*G[-1, 0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
     (224*t*(2 - r + t)*G[-1, 0, r, 0, t])/(1 + t) - 
     (224*(1 - r + t)*(r + t)*G[-1, 0, r, -1 + r, t])/(r*(1 + t)) - 
     (8*t*(-1 + 52*r - 26*r^2 - t + 26*r*t)*G[-1, -1 + r, 0, 0, t])/(r*(1 + t)) + 
     (8*(17*r - 17*r^2 + 18*t + 14*r*t - 7*r^2*t + 18*t^2 + 7*r*t^2)*G[-1, -1 + r, 0, -1 + r, t])/
      (r*(1 + t)) - (8*(1 - r + t)*(-25*r - 26*t + r*t)*G[-1, -1 + r, -1 + r, 0, t])/(r*(1 + t)) - 
     (24*t*G[-1, -1 + r, -1 + r, -1 + r, t])/r - 
     (448*(1 - r + t)*(r + t)*G[-1, -1 + r, -1 + r, r, t])/(r*(1 + t)) + 
     (224*t*(2 - r + t)*G[-1, -1 + r, r, 0, t])/(1 + t) - 
     (224*(1 - r + t)*(r + t)*G[-1, -1 + r, r, -1 + r, t])/(r*(1 + t)) - 
     (336*t*(2 - r + t)*G[0, 0, 0, 1, r])/(1 + t) - 24*(-1 + r - t)*G[0, 0, 0, -1 + r, t] + 
     (4*(-27*r + 27*r^2 - 29*t + 202*r*t - 101*r^2*t - 29*t^2 + 101*r*t^2)*G[0, 0, 1, 1, r])/
      (r*(1 + t)) - (44*(-r + r^2 - t - r*t)*G[0, 0, -1 + r, -1 + r, t])/r + 
     (48*(r - r^2 + t + 18*r*t - 9*r^2*t + t^2 + 9*r*t^2)*G[0, 1, 1, 1, r])/(r*(1 + t)) + 
     (112*t*(2 - r + t)*G[0, -1 + r, 0, r, t])/(1 + t) + (24*t*G[0, -1 + r, -1 + r, -1 + r, t])/r + 
     (224*(1 - r + t)*(r + t)*G[0, -1 + r, -1 + r, r, t])/(r*(1 + t)) + 
     (112*(1 - r + t)*(r + t)*G[0, -1 + r, r, -1 + r, t])/(r*(1 + t)) + 
     G[-1 + r, t]*((-4*(1 - r + t)*(6 - 10*r - 25*t + 21*r*t)*G[-1, 0, t])/(3*r*(1 + t)) - 
       (4*(1 - r + t)*(6 - 10*r - 25*t + 21*r*t)*G[-1, -1 + r, t])/(3*r*(1 + t)) + 
       (4*(1 - r + t)*(5*r - 9*t + 14*r*t)*G[0, 1, r])/(r*(1 + t)) + 
       (4*(1 - r + t)*(-6 + 25*r - 2*t + 21*r*t)*G[0, -1 + r, t])/(3*r*(1 + t)) - 
       (248*(1 - r + t)*(r + t)*G[0, r, t])/(3*r*(1 + t)) - 
       (16*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1, -1, 0, t])/(r*(1 + t)) - 
       (16*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1, -1, -1 + r, t])/(r*(1 + t)) - 
       (8*(-r + r^2 - 2*t + 6*r*t - 3*r^2*t - 2*t^2 + 3*r*t^2)*G[-1, 0, 0, t])/(r*(1 + t)) + 
       (4*(-27*r + 27*r^2 - 25*t + 2*r*t - r^2*t - 25*t^2 + r*t^2)*G[-1, 0, -1 + r, t])/
        (r*(1 + t)) - (8*(-29*r + 29*r^2 - 29*t + 2*r*t - r^2*t - 29*t^2 + r*t^2)*G[-1, 0, r, t])/
        (r*(1 + t)) + (4*(-27*r + 27*r^2 - 25*t + 2*r*t - r^2*t - 25*t^2 + r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) - (8*(-r + r^2 - 4*t + 2*r*t - r^2*t - 4*t^2 + r*t^2)*
         G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (8*(-29*r + 29*r^2 - 29*t + 2*r*t - r^2*t - 29*t^2 + r*t^2)*G[-1, -1 + r, r, t])/
        (r*(1 + t)) - (4*(-104*r + 104*r^2 - 105*t + 20*r*t - 10*r^2*t - 105*t^2 + 10*r*t^2)*
         G[0, 0, 1, r])/(r*(1 + t)) + (4*(-10*r + 10*r^2 - 11*t + 4*r*t - 2*r^2*t - 11*t^2 + 
          2*r*t^2)*G[0, 0, -1 + r, t])/(r*(1 + t)) - 
       (4*(-41*r + 41*r^2 - 38*t + 2*r*t - r^2*t - 38*t^2 + r*t^2)*G[0, 1, 1, r])/(r*(1 + t)) + 
       (8*(-r + r^2 - 4*t + 2*r*t - r^2*t - 4*t^2 + r*t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (8*(-13*r + 13*r^2 - 13*t + 2*r*t - r^2*t - 13*t^2 + r*t^2)*G[0, -1 + r, r, t])/
        (r*(1 + t)) + (8*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(r*(1 + t)) - 
       (4*(1 - r + t)*(-444 - 3*Pi^2 + 81*r + 22*Pi^2*r - 363*t + 19*Pi^2*t - 162*r*Zeta[3] - 
          162*t*Zeta[3]))/(9*r*(1 + t))) + 
     G[0, t]*((-2*t*(1 + 22*r - 11*r^2 + t + 11*r*t)*G[1, r]^3)/(3*r*(1 + t)) - 
       (2*(1 - r + t)*(-6 + 31*r + 25*t)*G[-1 + r, t]^2)/(3*r*(1 + t)) + 
       (2*(1 - r + t)*(r + t)*G[-1 + r, t]^3)/(r*(1 + t)) + 
       G[1, r]^2*((2*t*(-7 + 18*r - 9*r^2 - 7*t + 9*r*t))/(r*(1 + t)) - 
         (2*(-6*r + 6*r^2 - 7*t + 10*r*t - 5*r^2*t - 7*t^2 + 5*r*t^2)*G[-1 + r, t])/(r*(1 + t))) - 
       (4*t*(-21 + 56*r - 31*r^2 - 21*t + 25*r*t)*G[-1, 0, t])/(3*r*(1 + t)) - 
       (4*t*(-21 + 56*r - 31*r^2 - 21*t + 25*r*t)*G[-1, -1 + r, t])/(3*r*(1 + t)) - 
       (4*t*(22 - 9*r + 13*t)*G[0, 1, r])/(1 + t) + 
       (4*(-6 + 37*r - 31*r^2 - 2*t + 60*r*t - 27*r^2*t + 4*t^2 + 27*r*t^2)*G[0, -1 + r, t])/
        (3*r*(1 + t)) + G[1, r]*((-4*t*(108 - 3*Pi^2 - 620*r - 24*Pi^2*r + 268*r^2 + 12*Pi^2*r^2 + 
            108*t - 3*Pi^2*t - 352*r*t - 12*Pi^2*r*t))/(9*r*(1 + t)) + 
         (4*(1 - r + t)*(-2*r - 9*t + 7*r*t)*G[-1 + r, t])/(r*(1 + t)) - 
         (2*(-4*r + 4*r^2 - 8*t + 6*r*t - 3*r^2*t - 8*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
         (16*(-r + r^2 - t + 14*r*t - 7*r^2*t - t^2 + 7*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
         (4*(-3*r + 3*r^2 - 3*t + 2*r*t - r^2*t - 3*t^2 + r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
         (24*t*(1 - 10*r + 5*r^2 + t - 5*r*t)*G[0, 1, r])/(r*(1 + t)) - 
         (4*t*(1 + 8*r - 4*r^2 + t + 4*r*t)*G[0, -1 + r, t])/(r*(1 + t))) + 
       G[-1 + r, t]*((-4*(1 - r + t)*(84 + 160*r + 15*Pi^2*r + 352*t + 12*Pi^2*t - 108*r*t + 
            3*Pi^2*r*t))/(9*r*(1 + t)) + (4*(-1 + r)*(r + 3*t - 3*r*t + 3*t^2)*G[-1, 0, t])/
          (r*(1 + t)) + (4*(-1 + r)*(r + 3*t - 3*r*t + 3*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
         (4*(-26*r + 26*r^2 - 29*t + 8*r*t - 4*r^2*t - 29*t^2 + 4*r*t^2)*G[0, 1, r])/(r*(1 + t)) - 
         (4*(-7*r + 7*r^2 - 9*t + 2*r*t - r^2*t - 9*t^2 + r*t^2)*G[0, -1 + r, t])/(r*(1 + t)) - 
         (8*(1 - r + t)*(r + t)*G[0, r, t])/(r*(1 + t))) - 
       (16*(1 - r + t)*(-r - 2*t + r*t)*G[-1, -1, 0, t])/(r*(1 + t)) - 
       (16*(1 - r + t)*(-r - 2*t + r*t)*G[-1, -1, -1 + r, t])/(r*(1 + t)) - 
       (8*(2*r - 2*r^2 - t + 8*r*t - 4*r^2*t - t^2 + 4*r*t^2)*G[-1, 0, 0, t])/(r*(1 + t)) + 
       (4*(-3*r + 3*r^2 - t + 50*r*t - 25*r^2*t - t^2 + 25*r*t^2)*G[-1, 0, -1 + r, t])/
        (r*(1 + t)) - (8*(-r + r^2 - t + 58*r*t - 29*r^2*t - t^2 + 29*r*t^2)*G[-1, 0, r, t])/
        (r*(1 + t)) + (4*(-3*r + 3*r^2 - t + 50*r*t - 25*r^2*t - t^2 + 25*r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) - (8*(-2*r + 2*r^2 - 3*t + 4*r*t - 2*r^2*t - 3*t^2 + 
          2*r*t^2)*G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (8*(-r + r^2 - t + 58*r*t - 29*r^2*t - t^2 + 29*r*t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) - 
       (136*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) + (8*(-1 + r)*(r + t - r*t + t^2)*
         G[0, 0, -1 + r, t])/(r*(1 + t)) + (12*t*(-3 + 20*r - 10*r^2 - 3*t + 10*r*t)*G[0, 1, 1, r])/
        (r*(1 + t)) - (4*(12*r - 12*r^2 + 13*t + 13*t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (8*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r + (8*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
        (r*(1 + t)) - (4*t*(94 + 7*Pi^2 + 27*r - 3*Pi^2*r + 121*t + 4*Pi^2*t + 108*Zeta[3] - 
          54*r*Zeta[3] + 54*t*Zeta[3]))/(3*(1 + t))) + 
     G[0, r]*((-2*(20*r - 20*r^2 + 19*t + 46*r*t - 23*r^2*t + 19*t^2 + 23*r*t^2)*G[1, r]^3)/
        (3*r*(1 + t)) + (2*(1 - r + t)*(-6 + 31*r + 25*t)*G[-1 + r, t]^2)/(3*r*(1 + t)) - 
       (2*(1 - r + t)*(r + t)*G[-1 + r, t]^3)/(r*(1 + t)) + 
       G[0, t]^2*((6*t*(2 - r + t)*G[1, r])/(1 + t) - (6*(1 - r + t)*(r + t)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]^2*((2*(-31*r + 31*r^2 - 10*t - 116*r*t + 58*r^2*t - 10*t^2 - 
            58*r*t^2))/(3*r*(1 + t)) + (2*(6*r - 6*r^2 + 5*t + 6*r*t - 3*r^2*t + 5*t^2 + 3*r*t^2)*
           G[-1 + r, t])/(r*(1 + t))) - (4*(-6 + 6*r - 33*t + 68*r*t - 31*r^2*t - 27*t^2 + 
          31*r*t^2)*G[-1, 0, t])/(3*r*(1 + t)) - 
       (4*(-6 - 35*r + 41*r^2 - 74*t + 122*r*t - 52*r^2*t - 68*t^2 + 64*r*t^2)*G[-1, -1 + r, t])/
        (3*r*(1 + t)) + (4*t*(190 - 89*r + 101*t)*G[0, 1, r])/(3*(1 + t)) + 
       (4*(6 - 6*r + 33*t + 2*r*t - 4*r^2*t + 27*t^2 + 4*r*t^2)*G[0, -1 + r, t])/(3*r*(1 + t)) + 
       G[1, r]*((-4*(21*Pi^2*r - 21*Pi^2*r^2 - 108*t + 24*Pi^2*t + 620*r*t + 24*Pi^2*r*t - 
            268*r^2*t - 12*Pi^2*r^2*t - 108*t^2 + 24*Pi^2*t^2 + 352*r*t^2 + 12*Pi^2*r*t^2))/
          (9*r*(1 + t)) + (4*(-1 + r - t)*(-2*r - 9*t + 7*r*t)*G[-1 + r, t])/(r*(1 + t)) + 
         (2*(-4*r + 4*r^2 - 8*t + 6*r*t - 3*r^2*t - 8*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
         (16*(8*r - 8*r^2 + 7*t + 14*r*t - 7*r^2*t + 7*t^2 + 7*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
         (16*(9*r - 9*r^2 + 10*t + 8*r*t - 4*r^2*t + 10*t^2 + 4*r*t^2)*G[-1, -1 + r, t])/
          (r*(1 + t)) + (8*(-7*r + 7*r^2 - 10*t + 62*r*t - 31*r^2*t - 10*t^2 + 31*r*t^2)*
           G[0, 1, r])/(r*(1 + t)) + (4*(16*r - 16*r^2 + 17*t + 12*r*t - 6*r^2*t + 17*t^2 + 
            6*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
       G[0, t]*((4*t*(6 + 14*Pi^2 - 7*Pi^2*r + 6*t + 7*Pi^2*t))/(3*(1 + t)) - 
         (6*t*(1 - 12*r + 6*r^2 + t - 6*r*t)*G[1, r]^2)/(r*(1 + t)) + (8*(-1 + r - t)*G[-1 + r, t])/
          r + (2*t*G[-1 + r, t]^2)/r + G[1, r]*(8*t + (8*(1 - r + t)*(-8*r - 9*t + r*t)*
             G[-1 + r, t])/(r*(1 + t))) - (4*(-3*r + 3*r^2 - t + 54*r*t - 27*r^2*t - t^2 + 
            27*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - (8*(-r + r^2 - 2*t + 60*r*t - 30*r^2*t - 2*t^2 + 
            30*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + (80*t*(2 - r + t)*G[0, 1, r])/(1 + t) + 
         (4*(r - r^2 - t + 38*r*t - 19*r^2*t - t^2 + 19*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
       G[-1 + r, t]*((4*(1 - r + t)*(84 + 160*r - 6*Pi^2*r + 352*t - 9*Pi^2*t - 108*r*t + 
            3*Pi^2*r*t))/(9*r*(1 + t)) + (4*(29*r - 29*r^2 + 29*t + 2*r*t - r^2*t + 29*t^2 + r*t^2)*
           G[-1, 0, t])/(r*(1 + t)) - (8*(-29*r + 29*r^2 - 29*t + 6*r*t - 3*r^2*t - 29*t^2 + 
            3*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + (4*(-68*r + 68*r^2 - 71*t + 16*r*t - 8*r^2*t - 
            71*t^2 + 8*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
         (4*(-19*r + 19*r^2 - 21*t + 6*r*t - 3*r^2*t - 21*t^2 + 3*r*t^2)*G[0, -1 + r, t])/
          (r*(1 + t)) + (8*(1 - r + t)*(r + t)*G[0, r, t])/(r*(1 + t))) + 
       (16*(-15*r + 15*r^2 - 16*t + 30*r*t - 15*r^2*t - 16*t^2 + 15*r*t^2)*G[-1, -1, 0, t])/
        (r*(1 + t)) + (16*(-28*r + 28*r^2 - 29*t + 60*r*t - 30*r^2*t - 29*t^2 + 30*r*t^2)*
         G[-1, -1, -1 + r, t])/(r*(1 + t)) + (8*(-r + r^2 - t + 58*r*t - 29*r^2*t - t^2 + 29*r*t^2)*
         G[-1, 0, 0, t])/(r*(1 + t)) + (4*(19*r - 19*r^2 + 15*t + 22*r*t - 11*r^2*t + 15*t^2 + 
          11*r*t^2)*G[-1, 0, -1 + r, t])/(r*(1 + t)) + (8*(-1 + r)*(r + t - r*t + t^2)*
         G[-1, 0, r, t])/(r*(1 + t)) + (4*(3*r - 3*r^2 - t + 54*r*t - 27*r^2*t - t^2 + 27*r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) + (8*(-55*r + 55*r^2 - 57*t + 6*r*t - 3*r^2*t - 57*t^2 + 
          3*r*t^2)*G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (8*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) + 
       (248*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) - 
       (8*(-r + r^2 - t + 30*r*t - 15*r^2*t - t^2 + 15*r*t^2)*G[0, 0, -1 + r, t])/(r*(1 + t)) - 
       (4*(-28*r + 28*r^2 - 37*t + 116*r*t - 58*r^2*t - 37*t^2 + 58*r*t^2)*G[0, 1, 1, r])/
        (r*(1 + t)) + (4*(40*r - 40*r^2 + 41*t + 41*t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (8*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r - (8*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
        (r*(1 + t)) + (4*t*(94 + 7*Pi^2 + 27*r - 3*Pi^2*r + 121*t + 4*Pi^2*t + 108*Zeta[3] - 
          54*r*Zeta[3] + 54*t*Zeta[3]))/(3*(1 + t))) + 
     G[1, r]*((4*(-12 + 12*r - 45*t + 80*r*t - 31*r^2*t - 33*t^2 + 37*r*t^2)*G[-1, 0, t])/
        (3*r*(1 + t)) - (4*(-21 + 21*r + 14*t - 10*r*t + 4*t^2)*G[-1, -1 + r, t])/(3*(1 + t)) - 
       (4*(-89*r + 89*r^2 - 47*t - 232*r*t + 116*r^2*t - 47*t^2 - 116*r*t^2)*G[0, 1, r])/
        (3*r*(1 + t)) + (4*(6*r - 6*r^2 + 27*t + 14*r*t - 10*r^2*t + 27*t^2 + 4*r*t^2)*
         G[0, -1 + r, t])/(3*r*(1 + t)) + G[-1 + r, t]*
        ((4*(6 - 6*r - 15*Pi^2*r + 15*Pi^2*r^2 + 12*t - 15*Pi^2*t - 6*r*t + 2*Pi^2*r*t - 
            Pi^2*r^2*t + 6*t^2 - 15*Pi^2*t^2 + Pi^2*r*t^2))/(3*r*(1 + t)) + 
         (8*(-15*r + 15*r^2 - 16*t + 4*r*t - 2*r^2*t - 16*t^2 + 2*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
         (4*(-r + r^2 + t + 2*r*t - r^2*t + t^2 + r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
         (4*(14*r - 14*r^2 + 11*t + 8*r*t - 4*r^2*t + 11*t^2 + 4*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
         (4*(-r + r^2 - 3*t - r*t)*G[0, -1 + r, t])/r - (8*(1 - r + t)*(r + t)*G[0, r, t])/
          (r*(1 + t))) - (16*(-15*r + 15*r^2 - 16*t + 30*r*t - 15*r^2*t - 16*t^2 + 15*r*t^2)*
         G[-1, -1, 0, t])/(r*(1 + t)) - (16*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1, -1, -1 + r, t])/
        (r*(1 + t)) - (8*(-r + r^2 - 3*t + 58*r*t - 29*r^2*t - 3*t^2 + 29*r*t^2)*G[-1, 0, 0, t])/
        (r*(1 + t)) - (4*(-23*r + 23*r^2 - 27*t + 2*r*t - r^2*t - 27*t^2 + r*t^2)*
         G[-1, 0, -1 + r, t])/(r*(1 + t)) - (8*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/
        (r*(1 + t)) + (4*(7*r - 7*r^2 + 11*t + 30*r*t - 15*r^2*t + 11*t^2 + 15*r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) - (8*(-1 + r)*(r + t - r*t + t^2)*
         G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) - (8*(-1 + r)*(r + t - r*t + t^2)*
         G[-1, -1 + r, r, t])/(r*(1 + t)) - (4*(-25*r + 25*r^2 - 32*t + 178*r*t - 89*r^2*t - 
          32*t^2 + 89*r*t^2)*G[0, 0, 1, r])/(r*(1 + t)) + 
       (4*(1 - r + 26*t - 13*r*t + 13*t^2)*G[0, 0, -1 + r, t])/(1 + t) - 
       (12*(9*r - 9*r^2 + 10*t + 46*r*t - 23*r^2*t + 10*t^2 + 23*r*t^2)*G[0, 1, 1, r])/
        (r*(1 + t)) + (8*(-1 + r)*(r + t - r*t + t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (8*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r + (8*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
        (r*(1 + t)) - (4*(-444 - 3*Pi^2 + 525*r - 6*Pi^2*r - 81*r^2 + 9*Pi^2*r^2 - 807*t - 
          15*Pi^2*t + 444*r*t - 59*Pi^2*r*t + 31*Pi^2*r^2*t - 363*t^2 - 12*Pi^2*t^2 - 
          31*Pi^2*r*t^2 - 162*r*Zeta[3] + 162*r^2*Zeta[3] - 162*t*Zeta[3] - 162*t^2*Zeta[3]))/
        (9*r*(1 + t)))) + 
   CA^2*CF*((-8*(60*r - 60*r^2 - 60*t + 120*r*t + 2*Pi^4*r*t - 60*r^2*t - Pi^4*r^2*t - 60*t^2 + 
        60*r*t^2 + Pi^4*r*t^2))/(9*r*(1 + t)) - 
     ((3*r - 3*r^2 + t + 22*r*t - 11*r^2*t + t^2 + 11*r*t^2)*G[1, r]^4)/(6*r*(1 + t)) + 
     G[0, t]^2*((-22*t*(2 - r + t)*G[1, r])/(3*(1 + t)) + (22*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (3*r*(1 + t))) + G[1, r]^3*((2*(-3 + 25*r - 22*r^2 + 7*t + 37*r*t - 20*r^2*t + 10*t^2 + 
          14*r*t^2))/(9*r*(1 + t)) - (4*(1 - r + t)*(-3*r - 4*t + r*t)*G[-1 + r, t])/
        (3*r*(1 + t))) + (4*t*G[-1, 0, t]^2)/r + 4*(-1 + r - t)*G[-1, -1 + r, t]^2 + 
     (8*(1 - r + t)*(r + t)*G[0, 1, r]^2)/(r*(1 + t)) + 
     G[-1, t]^2*((-32*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(3*r*(1 + t)) + 
       (32*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^2)/(r*(1 + t)) - (4*t*G[0, t]*G[1, r])/r + 
       G[1, r]*((4*(-1 + r)*(1 + t))/r - 4*(-1 + r - t)*G[-1 + r, t]) + 
       G[0, r]*((-4*(-1 + r)*(1 + t))/r + (4*t*G[0, t])/r - (64*(-1 + r)*(r + t - r*t + t^2)*
           G[1, r])/(r*(1 + t)) + 4*(-1 + r - t)*G[-1 + r, t]) + 
       (64*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t))) + 
     (4*(-60 - 29*r - 3*Pi^2*r + 89*r^2 + 3*Pi^2*r^2 - 209*t - 3*Pi^2*t - 178*r*t - 30*Pi^2*r*t + 
        89*r^2*t + 15*Pi^2*r^2*t - 149*t^2 - 3*Pi^2*t^2 - 149*r*t^2 - 15*Pi^2*r*t^2)*
       G[0, -1 + r, t])/(9*r*(1 + t)) + (2*(-1 + r)*(3*r + 5*t - 5*r*t + 5*t^2)*G[0, -1 + r, t]^2)/
      (r*(1 + t)) + G[0, r]^2*((8*Pi^2*t*(2 - r + t))/(3*(1 + t)) + (8*t*(2 - r + t)*G[1, r]^2)/
        (1 + t) - (22*(1 - r + t)*(r + t)*G[-1 + r, t])/(3*r*(1 + t)) + 
       G[1, r]*((22*t*(2 - r + t))/(3*(1 + t)) - (16*(1 - r + t)*(r + t)*G[-1 + r, t])/
          (r*(1 + t))) + (32*t*(2 - r + t)*G[-1, 0, t])/(1 + t) - 
       (32*t*(2 - r + t)*G[-1, -1 + r, t])/(1 + t) + (16*t*(2 - r + t)*G[0, 1, r])/(1 + t) + 
       (16*t*(2 - r + t)*G[0, -1 + r, t])/(1 + t)) + 
     G[0, 1, r]*((-4*(-45*r + 6*Pi^2*r + 45*r^2 - 6*Pi^2*r^2 - 45*t + 6*Pi^2*t + 566*r*t + 
          48*Pi^2*r*t - 223*r^2*t - 24*Pi^2*r^2*t - 45*t^2 + 6*Pi^2*t^2 + 343*r*t^2 + 
          24*Pi^2*r*t^2))/(9*r*(1 + t)) - (8*(-3*r + 3*r^2 - 2*t - 3*r*t)*G[0, -1 + r, t])/r) + 
     G[-1, -1 + r, t]*((4*(-60 - 74*r - 9*Pi^2*r + 134*r^2 + 9*Pi^2*r^2 - 254*t - 9*Pi^2*t + 
          388*r*t + 66*Pi^2*r*t - 134*r^2*t - 33*Pi^2*r^2*t - 194*t^2 - 9*Pi^2*t^2 + 194*r*t^2 + 
          33*Pi^2*r*t^2))/(9*r*(1 + t)) - (8*(4*r - 4*r^2 + 5*t + 4*r*t - 2*r^2*t + 5*t^2 + 
          2*r*t^2)*G[0, 1, r])/(r*(1 + t)) + (4*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
     G[-1, 0, t]*((-4*(60 + 74*r + 9*Pi^2*r - 134*r^2 - 9*Pi^2*r^2 + 254*t + 9*Pi^2*t - 388*r*t + 
          30*Pi^2*r*t + 134*r^2*t - 15*Pi^2*r^2*t + 194*t^2 + 9*Pi^2*t^2 - 194*r*t^2 + 
          15*Pi^2*r*t^2))/(9*r*(1 + t)) + 8*(-1 + r - t)*G[-1, -1 + r, t] + 
       (8*(5*r - 5*r^2 + 4*t + 6*r*t - 3*r^2*t + 4*t^2 + 3*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
       (4*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
     G[1, r]^2*((-2*(-60 - 29*r - 3*Pi^2*r + 89*r^2 + 3*Pi^2*r^2 - 209*t - 3*Pi^2*t - 178*r*t + 
          18*Pi^2*r*t + 89*r^2*t - 9*Pi^2*r^2*t - 149*t^2 - 3*Pi^2*t^2 - 149*r*t^2 + 9*Pi^2*r*t^2))/
        (9*r*(1 + t)) + (2*(1 - r + t)*(3 + 11*r + 5*t + 9*r*t)*G[-1 + r, t])/(3*r*(1 + t)) - 
       (12*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, t])/(r*(1 + t)) + 
       (12*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
       (4*(3*r - 3*r^2 + 4*t + 3*r*t)*G[0, 1, r])/r - (2*(-1 + r)*(3*r + 5*t - 5*r*t + 5*t^2)*
         G[0, -1 + r, t])/(r*(1 + t))) - (16*Pi^2*t*(2 - r + t)*G[0, r, t])/(3*(1 + t)) + 
     (16*Pi^2*(1 - r + t)*(r + t)*G[-1 + r, r, t])/(3*r*(1 + t)) + 
     (8*(-1 + r)*(1 + t)*G[-1, -1, 0, t])/r + (8*(-1 + r)*(1 + t)*G[-1, -1, -1 + r, t])/r + 
     (4*(-11*r + 11*r^2 + 7*t - 5*r*t)*G[-1, 0, 0, t])/(3*r) - 
     (8*(-1 + r)*(r + 10*t - 10*r*t + 10*t^2)*G[-1, 0, -1 + r, t])/(3*r*(1 + t)) + 
     (88*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(3*r*(1 + t)) - 
     (8*(-1 + r)*(r + 10*t - 10*r*t + 10*t^2)*G[-1, -1 + r, 0, t])/(3*r*(1 + t)) + 
     (4*(-6 - r + 7*r^2 + 5*t - 7*r*t)*G[-1, -1 + r, -1 + r, t])/(3*r) + 
     (88*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(3*r*(1 + t)) + 
     (248*t*(2 - r + t)*G[0, 0, 1, r])/(3*(1 + t)) + 
     G[-1, t]*((44*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(9*r*(1 + t)) + 
       (22*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(3*r*(1 + t)) + 
       (4*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^3)/(r*(1 + t)) + 
       G[0, r]^2*((-22*(-1 + r)*(r + t - r*t + t^2))/(3*r*(1 + t)) - (32*t*(2 - r + t)*G[0, t])/
          (1 + t) - (32*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/(r*(1 + t)) + 
         (32*(1 - r + t)*(r + t)*G[-1 + r, t])/(r*(1 + t))) - 
       (8*(-1 + r)*(3 + 11*r + 17*t - 11*r*t + 14*t^2)*G[0, 1, r])/(3*r*(1 + t)) + 
       G[-1 + r, t]*((-32*Pi^2*(1 - r + t)*(r + t))/(3*r*(1 + t)) - 
         (8*(1 - r + t)*(-7*r - 8*t + r*t)*G[0, 1, r])/(r*(1 + t))) + 
       G[0, t]*((32*Pi^2*t*(2 - r + t))/(3*(1 + t)) + 
         G[1, r]*((4*t*(-9 + 19*r - 11*r^2 - 9*t + 8*r*t))/(3*r*(1 + t)) - 
           (4*(1 - r + t)*(-r - 2*t + r*t)*G[-1 + r, t])/(r*(1 + t))) - 
         (8*t*(-1 + 16*r - 8*r^2 - t + 8*r*t)*G[0, 1, r])/(r*(1 + t))) + 
       G[0, r]*((-4*(-1 + r)*(60 + 134*r + 9*Pi^2*r + 254*t + 9*Pi^2*t - 134*r*t - 9*Pi^2*r*t + 
            194*t^2 + 9*Pi^2*t^2))/(9*r*(1 + t)) + (12*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/
          (r*(1 + t)) - (4*(1 - r + t)*(3 - 2*r - 8*t + 9*r*t)*G[-1 + r, t])/(3*r*(1 + t)) + 
         G[1, r]*((4*(-1 + r)*(3 + 11*r + 17*t - 11*r*t + 14*t^2))/(3*r*(1 + t)) - 
           (4*(-1 + r - t)*(-15*r - 16*t + r*t)*G[-1 + r, t])/(r*(1 + t))) + 
         G[0, t]*((-4*t*(-9 + 19*r - 11*r^2 - 9*t + 8*r*t))/(3*r*(1 + t)) - 
           (4*t*(1 - 32*r + 16*r^2 + t - 16*r*t)*G[1, r])/(r*(1 + t)) + 
           (4*(1 - r + t)*(-r - 2*t + r*t)*G[-1 + r, t])/(r*(1 + t))) - (8*t*G[-1, 0, t])/r - 
         8*(-1 + r - t)*G[-1, -1 + r, t] + (104*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/
          (r*(1 + t)) - (4*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
       G[1, r]*((4*(-1 + r)*(60 + 134*r + 33*Pi^2*r + 254*t + 33*Pi^2*t - 134*r*t - 33*Pi^2*r*t + 
            194*t^2 + 33*Pi^2*t^2))/(9*r*(1 + t)) + (4*(1 - r + t)*(3 - 2*r - 8*t + 9*r*t)*
           G[-1 + r, t])/(3*r*(1 + t)) + (8*t*G[-1, 0, t])/r + 8*(-1 + r - t)*G[-1, -1 + r, t] - 
         (24*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t)) + 
         (4*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) - (144*(-1 + r)*(r + t - r*t + t^2)*
         G[0, 0, 1, r])/(r*(1 + t))) + (4*(11*r - 11*r^2 - 7*t + 8*r*t - 7*r^2*t - 7*t^2 + r*t^2)*
       G[0, 0, -1 + r, t])/(3*r*(1 + t)) - (4*(-49*r + 49*r^2 - 13*t - 43*r*t)*G[0, 1, 1, r])/
      (3*r) + (4*(6 + 5*r - 11*r^2 + 5*t + 8*r*t - 7*r^2*t - t^2 + 7*r*t^2)*
       G[0, -1 + r, -1 + r, t])/(3*r*(1 + t)) + (88*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/
      (3*r) - (88*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(3*r*(1 + t)) + 
     (8*(-7*r + 7*r^2 - 7*t + 18*r*t - 9*r^2*t - 7*t^2 + 9*r*t^2)*G[-1, -1, 0, -1 + r, t])/
      (r*(1 + t)) - (128*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, r, t])/(r*(1 + t)) + 
     (8*(-7*r + 7*r^2 - 7*t + 18*r*t - 9*r^2*t - 7*t^2 + 9*r*t^2)*G[-1, -1, -1 + r, 0, t])/
      (r*(1 + t)) - (128*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, r, t])/(r*(1 + t)) - 
     (8*(-r + r^2 - t - r*t)*G[-1, 0, -1, -1 + r, t])/r + 
     (8*(r - r^2 + t + 14*r*t - 7*r^2*t + t^2 + 7*r*t^2)*G[-1, 0, 0, -1 + r, t])/(r*(1 + t)) - 
     (128*t*(2 - r + t)*G[-1, 0, 0, r, t])/(1 + t) - 
     (28*(-r + r^2 - t - r*t)*G[-1, 0, -1 + r, 0, t])/r - 
     (48*(1 - r + t)*(r + t)*G[-1, 0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
     (64*t*(2 - r + t)*G[-1, 0, r, 0, t])/(1 + t) + (64*(1 - r + t)*(r + t)*G[-1, 0, r, -1 + r, t])/
      (r*(1 + t)) + (48*t*(2 - r + t)*G[-1, -1 + r, 0, 0, t])/(1 + t) + 
     (28*(-r + r^2 - t - r*t)*G[-1, -1 + r, 0, -1 + r, t])/r - 
     (8*(7*r - 7*r^2 + 7*t + 2*r*t - r^2*t + 7*t^2 + r*t^2)*G[-1, -1 + r, -1 + r, 0, t])/
      (r*(1 + t)) + (128*(1 - r + t)*(r + t)*G[-1, -1 + r, -1 + r, r, t])/(r*(1 + t)) - 
     (64*t*(2 - r + t)*G[-1, -1 + r, r, 0, t])/(1 + t) + 
     (64*(1 - r + t)*(r + t)*G[-1, -1 + r, r, -1 + r, t])/(r*(1 + t)) + 
     (96*t*(2 - r + t)*G[0, 0, 0, 1, r])/(1 + t) - 
     (16*(-2*r + 2*r^2 - 2*t + 10*r*t - 5*r^2*t - 2*t^2 + 5*r*t^2)*G[0, 0, 1, 1, r])/(r*(1 + t)) + 
     (24*(-r + r^2 - t - r*t)*G[0, 0, -1 + r, -1 + r, t])/r - 
     (4*(5*r - 5*r^2 + 5*t + 42*r*t - 21*r^2*t + 5*t^2 + 21*r*t^2)*G[0, 1, 1, 1, r])/(r*(1 + t)) - 
     (32*t*(2 - r + t)*G[0, -1 + r, 0, r, t])/(1 + t) - 
     (64*(1 - r + t)*(r + t)*G[0, -1 + r, -1 + r, r, t])/(r*(1 + t)) - 
     (32*(1 - r + t)*(r + t)*G[0, -1 + r, r, -1 + r, t])/(r*(1 + t)) + 
     G[-1 + r, t]*((4*(1 - r + t)*(3 - 2*r - 8*t + 9*r*t)*G[-1, 0, t])/(3*r*(1 + t)) + 
       (4*(1 - r + t)*(3 - 2*r - 8*t + 9*r*t)*G[-1, -1 + r, t])/(3*r*(1 + t)) - 
       (4*(1 - r + t)*(2 + 3*r - t + 6*r*t)*G[0, 1, r])/(r*(1 + t)) - 
       (4*(1 - r + t)*(3 + 11*r + 5*t + 9*r*t)*G[0, -1 + r, t])/(3*r*(1 + t)) + 
       (88*(1 - r + t)*(r + t)*G[0, r, t])/(3*r*(1 + t)) - 8*(-1 + r - t)*G[-1, -1, 0, t] - 
       8*(-1 + r - t)*G[-1, -1, -1 + r, t] + (8*(1 - r + t)*(-r - 2*t + r*t)*G[-1, 0, 0, t])/
        (r*(1 + t)) + (24*(1 - r + t)*(r + t)*G[-1, 0, -1 + r, t])/(r*(1 + t)) - 
       (64*(1 - r + t)*(r + t)*G[-1, 0, r, t])/(r*(1 + t)) + 
       (24*(1 - r + t)*(r + t)*G[-1, -1 + r, 0, t])/(r*(1 + t)) - 
       (64*(1 - r + t)*(r + t)*G[-1, -1 + r, r, t])/(r*(1 + t)) - 
       (112*(1 - r + t)*(r + t)*G[0, 0, 1, r])/(r*(1 + t)) - 
       (8*(1 - r + t)*(-3*r - 4*t + r*t)*G[0, 0, -1 + r, t])/(r*(1 + t)) - 
       (8*(1 - r + t)*(4*r + 3*t + r*t)*G[0, 1, 1, r])/(r*(1 + t)) + 
       (32*(1 - r + t)*(r + t)*G[0, -1 + r, r, t])/(r*(1 + t)) + 
       (2*(1 - r + t)*(-273 + 54*r + 13*Pi^2*r - 219*t + 13*Pi^2*t - 108*r*Zeta[3] - 
          108*t*Zeta[3]))/(9*r*(1 + t))) + G[0, r]*((2*(4*r - 4*r^2 + 5*t + 4*r*t)*G[1, r]^3)/
        (3*r) - (22*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) + 
       G[1, r]^2*((-2*(-11*r + 11*r^2 - 2*t - 37*r*t + 20*r^2*t - 2*t^2 - 17*r*t^2))/
          (3*r*(1 + t)) - 2*(1 - r + t)*G[-1 + r, t]) + (4*t*(-9 + 19*r - 11*r^2 - 9*t + 8*r*t)*
         G[-1, 0, t])/(3*r*(1 + t)) + (4*(-13*r + 13*r^2 - 22*t + 43*r*t - 20*r^2*t - 22*t^2 + 
          23*r*t^2)*G[-1, -1 + r, t])/(3*r*(1 + t)) - (124*t*(2 - r + t)*G[0, 1, r])/(3*(1 + t)) - 
       (4*t*(9 + 7*r - 2*r^2 + 9*t + 5*r*t)*G[0, -1 + r, t])/(3*r*(1 + t)) + 
       G[0, t]*((-8*Pi^2*t*(2 - r + t))/(3*(1 + t)) - (8*t*(2 - r + t)*G[1, r]^2)/(1 + t) + 
         (16*(1 - r + t)*(r + t)*G[1, r]*G[-1 + r, t])/(r*(1 + t)) + (32*t*(2 - r + t)*G[-1, 0, t])/
          (1 + t) + (56*t*(2 - r + t)*G[-1, -1 + r, t])/(1 + t) - (16*t*(2 - r + t)*G[0, 1, r])/
          (1 + t) - (16*t*(2 - r + t)*G[0, -1 + r, t])/(1 + t)) + 
       G[1, r]*((4*(6*Pi^2*r - 6*Pi^2*r^2 - 45*t + 6*Pi^2*t + 328*r*t + 6*Pi^2*r*t - 134*r^2*t - 
            3*Pi^2*r^2*t - 45*t^2 + 6*Pi^2*t^2 + 194*r*t^2 + 3*Pi^2*r*t^2))/(9*r*(1 + t)) - 
         (4*(-1 + r - t)*(1 - 2*t + 3*r*t)*G[-1 + r, t])/(r*(1 + t)) - 
         (4*(8*r - 8*r^2 + 7*t + 8*r*t)*G[-1, 0, t])/r - 
         (4*(-9*r + 9*r^2 - 10*t - 10*r*t + 5*r^2*t - 10*t^2 - 5*r*t^2)*G[-1, -1 + r, t])/
          (r*(1 + t)) - (8*(-2*r + 2*r^2 - 2*t + 14*r*t - 7*r^2*t - 2*t^2 + 7*r*t^2)*G[0, 1, r])/
          (r*(1 + t)) + (4*(-4*r + 4*r^2 - 3*t - 4*r*t)*G[0, -1 + r, t])/r) + 
       G[-1 + r, t]*((4*(1 - r + t)*(-60 - 89*r + 3*Pi^2*r - 194*t + 3*Pi^2*t + 45*r*t))/
          (9*r*(1 + t)) - (4*(1 - r + t)*(7*r + 6*t + r*t)*G[-1, 0, t])/(r*(1 + t)) + 
         (4*(1 - r + t)*(-15*r - 16*t + r*t)*G[-1, -1 + r, t])/(r*(1 + t)) + 
         (72*(1 - r + t)*(r + t)*G[0, 1, r])/(r*(1 + t)) - (4*(1 - r + t)*(-7*r - 8*t + r*t)*
           G[0, -1 + r, t])/(r*(1 + t))) - (8*(-8*r + 8*r^2 - 9*t + 16*r*t - 8*r^2*t - 9*t^2 + 
          8*r*t^2)*G[-1, -1, 0, t])/(r*(1 + t)) - 
       (8*(-15*r + 15*r^2 - 16*t + 34*r*t - 17*r^2*t - 16*t^2 + 17*r*t^2)*G[-1, -1, -1 + r, t])/
        (r*(1 + t)) - (64*t*(2 - r + t)*G[-1, 0, 0, t])/(1 + t) - 
       (4*(7*r - 7*r^2 + 7*t + 2*r*t - r^2*t + 7*t^2 + r*t^2)*G[-1, 0, -1 + r, t])/(r*(1 + t)) - 
       (24*t*(2 - r + t)*G[-1, -1 + r, 0, t])/(1 + t) - (8*(1 - r + t)*(-15*r - 16*t + r*t)*
         G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) - (64*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) + 
       (32*t*(2 - r + t)*G[0, 0, -1 + r, t])/(1 + t) + 
       (8*(-4*r + 4*r^2 - 4*t + 14*r*t - 7*r^2*t - 4*t^2 + 7*r*t^2)*G[0, 1, 1, r])/(r*(1 + t)) + 
       (8*(1 - r + t)*(-7*r - 8*t + r*t)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (2*t*(55 + 6*Pi^2 + 18*r - 3*Pi^2*r + 73*t + 3*Pi^2*t + 72*Zeta[3] - 36*r*Zeta[3] + 
          36*t*Zeta[3]))/(3*(1 + t))) + G[0, t]*((2*t*(-1 + 8*r - 4*r^2 - t + 4*r*t)*G[1, r]^3)/
        (3*r*(1 + t)) + (22*(1 - r + t)*(r + t)*G[-1 + r, t]^2)/(3*r*(1 + t)) + 
       G[1, r]^2*((-2*t*(-3 + 5*r - 3*r^2 - 3*t + 2*r*t))/(r*(1 + t)) + 
         (2*(1 - r + t)*(-3*r - 4*t + r*t)*G[-1 + r, t])/(r*(1 + t))) + 
       (4*t*(-9 + 19*r - 11*r^2 - 9*t + 8*r*t)*G[-1, 0, t])/(3*r*(1 + t)) + 
       (4*t*(-9 + 19*r - 11*r^2 - 9*t + 8*r*t)*G[-1, -1 + r, t])/(3*r*(1 + t)) + 
       (12*t*(2 - r + t)*G[0, 1, r])/(1 + t) - (4*(11*r - 11*r^2 + 2*t + 15*r*t - 9*r^2*t + 2*t^2 + 
          6*r*t^2)*G[0, -1 + r, t])/(3*r*(1 + t)) + G[-1 + r, t]*
        ((4*(1 - r + t)*(60 + 89*r + 3*Pi^2*r + 194*t + 3*Pi^2*t - 45*r*t))/(9*r*(1 + t)) - 
         (4*(1 - r + t)*(-r - 2*t + r*t)*G[-1, 0, t])/(r*(1 + t)) - 
         (4*(1 - r + t)*(-r - 2*t + r*t)*G[-1, -1 + r, t])/(r*(1 + t)) - 
         (24*(1 - r + t)*(r + t)*G[0, 1, r])/(r*(1 + t)) + (4*(1 - r + t)*(-3*r - 4*t + r*t)*
           G[0, -1 + r, t])/(r*(1 + t))) + 
       G[1, r]*((-4*t*(-45 + 328*r + 6*Pi^2*r - 134*r^2 - 3*Pi^2*r^2 - 45*t + 194*r*t + 
            3*Pi^2*r*t))/(9*r*(1 + t)) - (4*(1 - r + t)*(1 - 2*t + 3*r*t)*G[-1 + r, t])/
          (r*(1 + t)) - (4*t*(-1 + 16*r - 8*r^2 - t + 8*r*t)*G[-1, 0, t])/(r*(1 + t)) + 
         (4*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[-1, -1 + r, t])/(r*(1 + t)) + 
         (24*t*(2 - r + t)*G[0, 1, r])/(1 + t) + (4*t*(-1 + 8*r - 4*r^2 - t + 4*r*t)*
           G[0, -1 + r, t])/(r*(1 + t))) - (8*t*G[-1, -1, 0, t])/r - (8*t*G[-1, -1, -1 + r, t])/r - 
       (24*t*(2 - r + t)*G[-1, 0, -1 + r, t])/(1 + t) + (64*t*(2 - r + t)*G[-1, 0, r, t])/(1 + t) - 
       (24*t*(2 - r + t)*G[-1, -1 + r, 0, t])/(1 + t) + (8*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*
         G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) + (64*t*(2 - r + t)*G[-1, -1 + r, r, t])/(1 + t) + 
       (32*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) - (24*t*(2 - r + t)*G[0, 1, 1, r])/(1 + t) - 
       (8*(1 - r + t)*(-3*r - 4*t + r*t)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (2*t*(55 + 6*Pi^2 + 18*r - 3*Pi^2*r + 73*t + 3*Pi^2*t + 72*Zeta[3] - 36*r*Zeta[3] + 
          36*t*Zeta[3]))/(3*(1 + t))) + 
     G[1, r]*((-4*(-3 + 3*r - 15*t + 25*r*t - 11*r^2*t - 12*t^2 + 11*r*t^2)*G[-1, 0, t])/
        (3*r*(1 + t)) + (4*(-3 - 6*r + 9*r^2 - 6*t + 7*r*t - 2*r^2*t - 3*t^2 + 2*r*t^2)*
         G[-1, -1 + r, t])/(3*r*(1 + t)) + (4*(-31*r + 31*r^2 - 13*t - 74*r*t + 40*r^2*t - 13*t^2 - 
          34*r*t^2)*G[0, 1, r])/(3*r*(1 + t)) + G[-1 + r, t]*
        ((16*Pi^2*(1 - r + t)*(r + t))/(3*r*(1 + t)) + (24*(1 - r + t)*(r + t)*G[-1, 0, t])/
          (r*(1 + t)) + 8*(1 - r + t)*G[0, 1, r]) - 
       (4*(-3 + 3*r + 3*t + 7*r*t - 2*r^2*t + 6*t^2 + 2*r*t^2)*G[0, -1 + r, t])/(3*r*(1 + t)) + 
       (8*(-8*r + 8*r^2 - 9*t + 16*r*t - 8*r^2*t - 9*t^2 + 8*r*t^2)*G[-1, -1, 0, t])/(r*(1 + t)) - 
       8*(-1 + r - t)*G[-1, -1, -1 + r, t] + (8*t*(-1 + 16*r - 8*r^2 - t + 8*r*t)*G[-1, 0, 0, t])/
        (r*(1 + t)) - (24*(1 - r + t)*(r + t)*G[-1, 0, -1 + r, t])/(r*(1 + t)) - 
       (4*(r - r^2 + t + 14*r*t - 7*r^2*t + t^2 + 7*r*t^2)*G[-1, -1 + r, 0, t])/(r*(1 + t)) + 
       (16*(-2*r + 2*r^2 - 2*t + 10*r*t - 5*r^2*t - 2*t^2 + 5*r*t^2)*G[0, 0, 1, r])/(r*(1 + t)) - 
       (8*t*(-1 + 8*r - 4*r^2 - t + 4*r*t)*G[0, 0, -1 + r, t])/(r*(1 + t)) + 
       (8*(3*r - 3*r^2 + 4*t + 12*r*t - 6*r^2*t + 4*t^2 + 6*r*t^2)*G[0, 1, 1, r])/(r*(1 + t)) + 
       (2*(-273 + 327*r - 9*Pi^2*r - 54*r^2 + 9*Pi^2*r^2 - 492*t - 9*Pi^2*t + 273*r*t - 
          44*Pi^2*r*t + 22*Pi^2*r^2*t - 219*t^2 - 9*Pi^2*t^2 - 22*Pi^2*r*t^2 - 108*r*Zeta[3] + 
          108*r^2*Zeta[3] - 108*t*Zeta[3] - 108*t^2*Zeta[3]))/(9*r*(1 + t)))) + 
   CF^3*((-8*(57*r + Pi^2*r - 57*r^2 - Pi^2*r^2 - 57*t - Pi^2*t + 114*r*t + 2*Pi^2*r*t + 
        2*Pi^4*r*t - 57*r^2*t - Pi^2*r^2*t - Pi^4*r^2*t - 57*t^2 - Pi^2*t^2 + 57*r*t^2 + 
        Pi^2*r*t^2 + Pi^4*r*t^2))/(3*r*(1 + t)) + (2*(-r + r^2 - 2*t - r*t)*G[1, r]^4)/r + 
     G[0, t]^3*((4*t*(2 - r + t)*G[1, r])/(1 + t) - (4*(1 - r + t)*(r + t)*G[-1 + r, t])/
        (r*(1 + t))) + G[0, r]^3*((-4*t*(2 - r + t)*G[1, r])/(1 + t) + 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t])/(r*(1 + t))) + 
     G[1, r]^3*((-4*(2 - 10*r + 8*r^2 - 5*t - 10*r*t))/(3*r) + 
       (4*(-r + r^2 - 2*t - r*t)*G[-1 + r, t])/r) + 
     (4*(5*r - 5*r^2 + 7*t + 18*r*t - 9*r^2*t + 7*t^2 + 9*r*t^2)*G[0, 1, r]^2)/(r*(1 + t)) + 
     G[-1, t]^2*((-32*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(r*(1 + t)) + 
       (112*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^2)/(r*(1 + t)) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[0, t]*G[1, r])/(r*(1 + t)) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(r*(1 + t)) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[1, r]*G[-1 + r, t])/(r*(1 + t)) + 
       G[0, r]*((-16*(-1 + r)*(r + t - r*t + t^2)*G[0, t])/(r*(1 + t)) - 
         (224*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/(r*(1 + t)) - 
         (16*(-1 + r)*(r + t - r*t + t^2)*G[-1 + r, t])/(r*(1 + t))) + 
       (192*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t))) - 
     (16*(-6 + 3*r + Pi^2*r + 3*r^2 - Pi^2*r^2 - 15*t + Pi^2*t - 6*r*t + 8*Pi^2*r*t + 3*r^2*t - 
        4*Pi^2*r^2*t - 9*t^2 + Pi^2*t^2 - 9*r*t^2 + 4*Pi^2*r*t^2)*G[0, -1 + r, t])/(3*r*(1 + t)) - 
     (4*(-1 + r)*(r + 7*t - 7*r*t + 7*t^2)*G[0, -1 + r, t]^2)/(r*(1 + t)) + 
     G[-1, -1 + r, t]*((32*(3 - 3*r - Pi^2*r + Pi^2*r^2 + 6*t - Pi^2*t - 6*r*t + 8*Pi^2*r*t - 
          4*Pi^2*r^2*t + 3*t^2 - Pi^2*t^2 - 3*r*t^2 + 4*Pi^2*r*t^2))/(3*r*(1 + t)) - 
       (32*(5*r - 5*r^2 + 5*t + 2*r*t - r^2*t + 5*t^2 + r*t^2)*G[0, 1, r])/(r*(1 + t)) - 
       (16*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
     G[-1, 0, t]*((-32*(-3 + 3*r + Pi^2*r - Pi^2*r^2 - 6*t + Pi^2*t + 6*r*t + 4*Pi^2*r*t - 
          2*Pi^2*r^2*t - 3*t^2 + Pi^2*t^2 + 3*r*t^2 + 2*Pi^2*r*t^2))/(3*r*(1 + t)) + 
       (32*(5*r - 5*r^2 + 5*t + 2*r*t - r^2*t + 5*t^2 + r*t^2)*G[0, 1, r])/(r*(1 + t)) - 
       (16*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
     G[1, r]^2*((-8*(9 - 6*r - Pi^2*r - 3*r^2 + Pi^2*r^2 + 21*t - Pi^2*t + 3*r*t + 6*Pi^2*r*t - 
          3*r^2*t - 3*Pi^2*r^2*t + 12*t^2 - Pi^2*t^2 + 9*r*t^2 + 3*Pi^2*r*t^2))/(3*r*(1 + t)) - 
       (4*(-4 + r)*(-1 + r - t)*G[-1 + r, t])/r - 
       (2*(-r + r^2 - 5*t + 6*r*t - 3*r^2*t - 5*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) - 
       (4*(-11*r + 11*r^2 - 9*t + 14*r*t - 7*r^2*t - 9*t^2 + 7*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
       (4*(-5*r + 5*r^2 - 7*t + 10*r*t - 5*r^2*t - 7*t^2 + 5*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) - 
       (4*(19*r - 19*r^2 + 15*t + 58*r*t - 29*r^2*t + 15*t^2 + 29*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
       (8*(r - r^2 - t + 6*r*t - 3*r^2*t - t^2 + 3*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
     G[0, t]^2*(8*t - (6*t*G[1, r]^2)/r + (4*(1 - r + t)*(-2 + 3*r + t)*G[-1 + r, t])/(r*(1 + t)) + 
       (2*(4*r - 4*r^2 + 5*t + 5*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
       G[1, r]*((-4*t*(4 - 3*r + t))/(1 + t) - (8*t*G[-1 + r, t])/r) - 
       (4*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
       (4*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
       (24*t*(2 - r + t)*G[0, 1, r])/(1 + t) + (4*(r - r^2 - t + 10*r*t - 5*r^2*t - t^2 + 5*r*t^2)*
         G[0, -1 + r, t])/(r*(1 + t))) + G[0, 1, r]*
      ((-16*(-3*r + 2*Pi^2*r + 3*r^2 - 2*Pi^2*r^2 - 3*t + 2*Pi^2*t - 18*r*t + 12*Pi^2*r*t + 
          3*r^2*t - 6*Pi^2*r^2*t - 3*t^2 + 2*Pi^2*t^2 - 15*r*t^2 + 6*Pi^2*r*t^2))/(3*r*(1 + t)) - 
       (8*(-11*r + 11*r^2 - 17*t + 18*r*t - 9*r^2*t - 17*t^2 + 9*r*t^2)*G[0, -1 + r, t])/
        (r*(1 + t))) + G[0, r]^2*((8*t*(1 + 2*Pi^2 - Pi^2*r + t + Pi^2*t))/(1 + t) + 
       (2*t*(-3 + 40*r - 20*r^2 - 3*t + 20*r*t)*G[1, r]^2)/(r*(1 + t)) - 
       (4*(1 - r + t)*(2 + 3*r + 5*t)*G[-1 + r, t])/(r*(1 + t)) - 
       (2*(4*r - 4*r^2 + 3*t + 3*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
       G[0, t]*((12*t*(2 - r + t)*G[1, r])/(1 + t) - (12*(1 - r + t)*(r + t)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]*((4*t*(8 - 3*r + 5*t))/(1 + t) + 
         (8*(-8*r + 8*r^2 - 9*t + 4*r*t - 2*r^2*t - 9*t^2 + 2*r*t^2)*G[-1 + r, t])/(r*(1 + t))) + 
       (4*(r - r^2 - t + 54*r*t - 27*r^2*t - t^2 + 27*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
       (4*(-5*r + 5*r^2 - 3*t + 58*r*t - 29*r^2*t - 3*t^2 + 29*r*t^2)*G[-1, -1 + r, t])/
        (r*(1 + t)) + (72*t*(2 - r + t)*G[0, 1, r])/(1 + t) + 
       (4*(r - r^2 - t + 34*r*t - 17*r^2*t - t^2 + 17*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) - 
     (16*Pi^2*t*(2 - r + t)*G[0, r, t])/(1 + t) + G[-1 + r, t]^2*
      ((8*(1 - r + t)*(-3 + Pi^2*r - 3*t + Pi^2*t))/(3*r*(1 + t)) - 
       (4*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
       (4*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
       (8*(-2*r + 2*r^2 - 6*t + 6*r*t - 3*r^2*t - 6*t^2 + 3*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
       (4*(-r + r^2 - 5*t + 6*r*t - 3*r^2*t - 5*t^2 + 3*r*t^2)*G[0, -1 + r, t])/(r*(1 + t)) + 
       (16*(1 - r + t)*(r + t)*G[0, r, t])/(r*(1 + t))) + 
     (16*Pi^2*(1 - r + t)*(r + t)*G[-1 + r, r, t])/(r*(1 + t)) + 
     (8*(2 - 5*r + 3*r^2 + t - 5*r*t)*G[-1, 0, 0, t])/r + 
     (16*(-1 + r)*(-1 - r - 4*t + 2*r*t - 3*t^2)*G[-1, 0, -1 + r, t])/(r*(1 + t)) + 
     (48*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(r*(1 + t)) + 
     (16*(-1 + r)*(-1 - r - 4*t + 2*r*t - 3*t^2)*G[-1, -1 + r, 0, t])/(r*(1 + t)) - 
     (8*(-2 + r + r^2 - 5*t + r*t)*G[-1, -1 + r, -1 + r, t])/r + 
     (48*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) + 
     (16*t*(20 - 9*r + 11*t)*G[0, 0, 1, r])/(1 + t) + 
     G[-1, t]*((8*Pi^2*(-1 + r)*(r + t - r*t + t^2))/(r*(1 + t)) + 
       (4*(-1 + r)*(r + t - r*t + t^2)*G[0, r]^3)/(r*(1 + t)) - 
       (4*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[0, t]^2*G[1, r])/(r*(1 + t)) + 
       (4*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^3)/(3*r*(1 + t)) + 
       G[0, r]^2*((-4*(-1 + r)*(2 + 3*r + 7*t - 3*r*t + 5*t^2))/(r*(1 + t)) - 
         (8*(-r + r^2 - 2*t + 30*r*t - 15*r^2*t - 2*t^2 + 15*r*t^2)*G[0, t])/(r*(1 + t)) - 
         (132*(-1 + r)*(r + t - r*t + t^2)*G[1, r])/(r*(1 + t)) - 
         (8*(-14*r + 14*r^2 - 15*t + 4*r*t - 2*r^2*t - 15*t^2 + 2*r*t^2)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]^2*((4*(-1 + r)*(-2 + 3*r - t - 3*r*t + t^2))/(r*(1 + t)) - 
         (8*(-2*r + 2*r^2 - 3*t + 4*r*t - 2*r^2*t - 3*t^2 + 2*r*t^2)*G[-1 + r, t])/(r*(1 + t))) - 
       (48*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t)) + 
       G[-1 + r, t]*((8*Pi^2*(-13*r + 13*r^2 - 13*t + 2*r*t - r^2*t - 13*t^2 + r*t^2))/
          (3*r*(1 + t)) - (48*(-5*r + 5*r^2 - 5*t + 2*r*t - r^2*t - 5*t^2 + r*t^2)*G[0, 1, r])/
          (r*(1 + t))) + G[0, t]*((8*Pi^2*(-r + r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2))/
          (3*r*(1 + t)) + 8*(-1 + r - t)*G[1, r]^2 + G[1, r]*((8*t*(-1 + 6*r - 3*r^2 - t + 3*r*t))/
            (r*(1 + t)) + (8*(-r + r^2 - t - r*t)*G[-1 + r, t])/r) - 
         (48*(-r + r^2 - t + 10*r*t - 5*r^2*t - t^2 + 5*r*t^2)*G[0, 1, r])/(r*(1 + t))) + 
       G[1, r]*((8*(-1 + r)*(-12 + 17*Pi^2*r - 24*t + 17*Pi^2*t - 17*Pi^2*r*t - 12*t^2 + 
            17*Pi^2*t^2))/(3*r*(1 + t)) + (8*(1 - r + t)*(-2*r - 3*t + r*t)*G[-1 + r, t])/
          (r*(1 + t)) - (4*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/
          (r*(1 + t)) - (80*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t)) - 
         (16*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) + 
       G[0, r]*((-8*(-1 + r)*(-12 + 5*Pi^2*r - 24*t + 5*Pi^2*t - 5*Pi^2*r*t - 12*t^2 + 5*Pi^2*t^2))/
          (3*r*(1 + t)) + (4*(r - r^2 - 3*t + 14*r*t - 7*r^2*t - 3*t^2 + 7*r*t^2)*G[0, t]^2)/
          (r*(1 + t)) + (52*(-1 + r)*(r + t - r*t + t^2)*G[1, r]^2)/(r*(1 + t)) - 
         (8*(1 - r + t)*(-2*r - 3*t + r*t)*G[-1 + r, t])/(r*(1 + t)) + 
         (4*(-3*r + 3*r^2 - 7*t + 6*r*t - 3*r^2*t - 7*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) + 
         G[0, t]*((-8*t*(-1 + 6*r - 3*r^2 - t + 3*r*t))/(r*(1 + t)) + 
           (8*(-3*r + 3*r^2 - 5*t + 62*r*t - 31*r^2*t - 5*t^2 + 31*r*t^2)*G[1, r])/(r*(1 + t)) - 
           (8*(-r + r^2 - t - r*t)*G[-1 + r, t])/r) + 
         G[1, r]*((8*(-1 + r)*(2 + 3*r + 7*t - 3*r*t + 5*t^2))/(r*(1 + t)) + 
           (8*(-31*r + 31*r^2 - 33*t + 14*r*t - 7*r^2*t - 33*t^2 + 7*r*t^2)*G[-1 + r, t])/
            (r*(1 + t))) + (400*(-1 + r)*(r + t - r*t + t^2)*G[0, 1, r])/(r*(1 + t)) + 
         (16*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r) - (512*(-1 + r)*(r + t - r*t + t^2)*
         G[0, 0, 1, r])/(r*(1 + t))) - (8*(2 - 5*r + 3*r^2 + t - 9*r*t)*G[0, 0, -1 + r, t])/r - 
     (8*(-13*r + 13*r^2 - 9*t - 21*r*t)*G[0, 1, 1, r])/r + 
     (8*(-6 + 5*r + r^2 - 9*t + r*t)*G[0, -1 + r, -1 + r, t])/r + 
     (48*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r - (48*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
      (r*(1 + t)) + (192*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, -1 + r, t])/(r*(1 + t)) - 
     (384*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, r, t])/(r*(1 + t)) + 
     (192*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, 0, t])/(r*(1 + t)) - 
     (384*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, r, t])/(r*(1 + t)) + 
     48*(-1 + r - t)*G[-1, 0, 0, 0, t] + (16*(-2*r + 2*r^2 - 3*t + 24*r*t - 12*r^2*t - 3*t^2 + 
        12*r*t^2)*G[-1, 0, 0, -1 + r, t])/(r*(1 + t)) - (384*t*(2 - r + t)*G[-1, 0, 0, r, t])/
      (1 + t) + (16*(1 - r + 22*t - 11*r*t + 11*t^2)*G[-1, 0, -1 + r, 0, t])/(1 + t) + 
     (16*(1 - r + t)*(-13*r - 14*t + r*t)*G[-1, 0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
     (192*t*(2 - r + t)*G[-1, 0, r, 0, t])/(1 + t) + 
     (192*(1 - r + t)*(r + t)*G[-1, 0, r, -1 + r, t])/(r*(1 + t)) + 
     (16*t*(-1 + 28*r - 14*r^2 - t + 14*r*t)*G[-1, -1 + r, 0, 0, t])/(r*(1 + t)) - 
     (16*(10*r - 10*r^2 + 11*t + 11*t^2)*G[-1, -1 + r, 0, -1 + r, t])/(r*(1 + t)) + 
     (16*(-11*r + 11*r^2 - 12*t + 6*r*t - 3*r^2*t - 12*t^2 + 3*r*t^2)*G[-1, -1 + r, -1 + r, 0, t])/
      (r*(1 + t)) + (48*t*G[-1, -1 + r, -1 + r, -1 + r, t])/r + 
     (384*(1 - r + t)*(r + t)*G[-1, -1 + r, -1 + r, r, t])/(r*(1 + t)) - 
     (192*t*(2 - r + t)*G[-1, -1 + r, r, 0, t])/(1 + t) + 
     (192*(1 - r + t)*(r + t)*G[-1, -1 + r, r, -1 + r, t])/(r*(1 + t)) + 
     (288*t*(2 - r + t)*G[0, 0, 0, 1, r])/(1 + t) + 48*(-1 + r - t)*G[0, 0, 0, -1 + r, t] - 
     (8*(-11*r + 11*r^2 - 13*t + 122*r*t - 61*r^2*t - 13*t^2 + 61*r*t^2)*G[0, 0, 1, 1, r])/
      (r*(1 + t)) - (8*(-r + r^2 - t - r*t)*G[0, 0, -1 + r, -1 + r, t])/r - 
     (16*(r - r^2 + t + 66*r*t - 33*r^2*t + t^2 + 33*r*t^2)*G[0, 1, 1, 1, r])/(r*(1 + t)) - 
     (96*t*(2 - r + t)*G[0, -1 + r, 0, r, t])/(1 + t) - (48*t*G[0, -1 + r, -1 + r, -1 + r, t])/r - 
     (192*(1 - r + t)*(r + t)*G[0, -1 + r, -1 + r, r, t])/(r*(1 + t)) - 
     (96*(1 - r + t)*(r + t)*G[0, -1 + r, r, -1 + r, t])/(r*(1 + t)) + 
     G[-1 + r, t]*((8*(1 - r + t)*(-2*r - 3*t + r*t)*G[-1, 0, t])/(r*(1 + t)) + 
       (8*(1 - r + t)*(-2*r - 3*t + r*t)*G[-1, -1 + r, t])/(r*(1 + t)) - 
       (8*(1 - r + t)*(-4 - r - 7*t + 2*r*t)*G[0, 1, r])/(r*(1 + t)) + 
       (8*(-4 + r)*(-1 + r - t)*G[0, -1 + r, t])/r + (48*(1 - r + t)*(r + t)*G[0, r, t])/
        (r*(1 + t)) + (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, t])/(r*(1 + t)) + 
       (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, t])/(r*(1 + t)) - 
       (16*(-r + r^2 - 2*t - r*t)*G[-1, 0, 0, t])/r - 
       (8*(-15*r + 15*r^2 - 13*t + 2*r*t - r^2*t - 13*t^2 + r*t^2)*G[-1, 0, -1 + r, t])/
        (r*(1 + t)) + (16*(-13*r + 13*r^2 - 13*t + 2*r*t - r^2*t - 13*t^2 + r*t^2)*G[-1, 0, r, t])/
        (r*(1 + t)) - (8*(-15*r + 15*r^2 - 13*t + 2*r*t - r^2*t - 13*t^2 + r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) + (16*(-r + r^2 - 4*t + 2*r*t - r^2*t - 4*t^2 + r*t^2)*
         G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) + (16*(-13*r + 13*r^2 - 13*t + 2*r*t - r^2*t - 
          13*t^2 + r*t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) + 
       (8*(-48*r + 48*r^2 - 49*t + 20*r*t - 10*r^2*t - 49*t^2 + 10*r*t^2)*G[0, 0, 1, r])/
        (r*(1 + t)) + (8*(-2*r + 2*r^2 - 5*t + 4*r*t - 2*r^2*t - 5*t^2 + 2*r*t^2)*
         G[0, 0, -1 + r, t])/(r*(1 + t)) + (8*(-25*r + 25*r^2 - 26*t + 10*r*t - 5*r^2*t - 26*t^2 + 
          5*r*t^2)*G[0, 1, 1, r])/(r*(1 + t)) - (16*(-r + r^2 - 4*t + 2*r*t - r^2*t - 4*t^2 + 
          r*t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) - 
       (16*(-5*r + 5*r^2 - 5*t + 2*r*t - r^2*t - 5*t^2 + r*t^2)*G[0, -1 + r, r, t])/(r*(1 + t)) - 
       (16*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(r*(1 + t)) + 
       (8*(1 - r + t)*(-57 - Pi^2 + 9*r + 3*Pi^2*r - 48*t + 2*Pi^2*t - 18*r*Zeta[3] - 
          18*t*Zeta[3]))/(3*r*(1 + t))) + 
     G[0, r]*((4*(4*r - 4*r^2 + 3*t + 10*r*t - 5*r^2*t + 3*t^2 + 5*r*t^2)*G[1, r]^3)/(r*(1 + t)) - 
       (4*(1 - r + t)*(-2 + 3*r + t)*G[-1 + r, t]^2)/(r*(1 + t)) + 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t]^3)/(r*(1 + t)) + 
       G[0, t]^2*((-12*t*(2 - r + t)*G[1, r])/(1 + t) + (12*(1 - r + t)*(r + t)*G[-1 + r, t])/
          (r*(1 + t))) + G[1, r]^2*((-4*(-3*r + 3*r^2 - 2*t - 14*r*t + 6*r^2*t - 2*t^2 - 8*r*t^2))/
          (r*(1 + t)) - (4*(4*r - 4*r^2 + 5*t + 2*r*t - r^2*t + 5*t^2 + r*t^2)*G[-1 + r, t])/
          (r*(1 + t))) + (8*(-2 + 2*r - 5*t + 10*r*t - 3*r^2*t - 3*t^2 + 5*r*t^2)*G[-1, 0, t])/
        (r*(1 + t)) + (8*(-2 - 3*r + 5*r^2 - 10*t + 12*r*t - 4*r^2*t - 8*t^2 + 6*r*t^2)*
         G[-1, -1 + r, t])/(r*(1 + t)) - (8*t*(22 - 9*r + 13*t)*G[0, 1, r])/(1 + t) + 
       (8*(-2 + 2*r - 3*t + 2*r*t)*G[0, -1 + r, t])/r + 
       G[1, r]*((8*(3*Pi^2*r - 3*Pi^2*r^2 - 6*t + 4*Pi^2*t - 12*r*t + 4*Pi^2*r*t - 2*Pi^2*r^2*t - 
            6*t^2 + 4*Pi^2*t^2 - 12*r*t^2 + 2*Pi^2*r*t^2))/(3*r*(1 + t)) - 
         (8*(-1 + r - t)*(-2 - 2*r - 5*t + r*t)*G[-1 + r, t])/(r*(1 + t)) - 
         (4*(-4*r + 4*r^2 - 8*t + 6*r*t - 3*r^2*t - 8*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/(r*(1 + t)) - 
         (16*(8*r - 8*r^2 + 7*t + 12*r*t - 6*r^2*t + 7*t^2 + 6*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
         (16*(9*r - 9*r^2 + 10*t + 6*r*t - 3*r^2*t + 10*t^2 + 3*r*t^2)*G[-1, -1 + r, t])/
          (r*(1 + t)) - (16*(-3*r + 3*r^2 - 6*t + 34*r*t - 17*r^2*t - 6*t^2 + 17*r*t^2)*G[0, 1, r])/
          (r*(1 + t)) + (8*(-8*r + 8*r^2 - 11*t + 4*r*t - 2*r^2*t - 11*t^2 + 2*r*t^2)*
           G[0, -1 + r, t])/(r*(1 + t))) + G[0, t]*((-8*t*(2 + 2*Pi^2 - Pi^2*r + 2*t + Pi^2*t))/
          (1 + t) + (4*t*(3 - 20*r + 10*r^2 + 3*t - 10*r*t)*G[1, r]^2)/(r*(1 + t)) - 
         (16*(-1 + r - t)*G[-1 + r, t])/r - (4*t*G[-1 + r, t]^2)/r + 
         G[1, r]*(-16*t - (16*(1 - r + t)*(-4*r - 5*t + r*t)*G[-1 + r, t])/(r*(1 + t))) + 
         (8*(-3*r + 3*r^2 - t + 22*r*t - 11*r^2*t - t^2 + 11*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
         (16*(-r + r^2 - 2*t + 32*r*t - 16*r^2*t - 2*t^2 + 16*r*t^2)*G[-1, -1 + r, t])/
          (r*(1 + t)) - (96*t*(2 - r + t)*G[0, 1, r])/(1 + t) - 
         (8*(r - r^2 - t + 22*r*t - 11*r^2*t - t^2 + 11*r*t^2)*G[0, -1 + r, t])/(r*(1 + t))) + 
       G[-1 + r, t]*((-8*(1 - r + t)*(-12 - 6*r - 12*t - Pi^2*t - 6*r*t + Pi^2*r*t))/
          (3*r*(1 + t)) + (8*(-15*r + 15*r^2 - 17*t + 2*r*t - r^2*t - 17*t^2 + r*t^2)*G[-1, 0, t])/
          (r*(1 + t)) + (16*(-14*r + 14*r^2 - 13*t + 4*r*t - 2*r^2*t - 13*t^2 + 2*r*t^2)*
           G[-1, -1 + r, t])/(r*(1 + t)) - (8*(-32*r + 32*r^2 - 35*t + 16*r*t - 8*r^2*t - 35*t^2 + 
            8*r*t^2)*G[0, 1, r])/(r*(1 + t)) - (8*(-5*r + 5*r^2 - 5*t + 2*r*t - r^2*t - 5*t^2 + 
            r*t^2)*G[0, -1 + r, t])/(r*(1 + t)) - (16*(1 - r + t)*(r + t)*G[0, r, t])/
          (r*(1 + t))) - (224*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, t])/(r*(1 + t)) - 
       (416*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, t])/(r*(1 + t)) - 
       (16*(-r + r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*G[-1, 0, 0, t])/(r*(1 + t)) - 
       (8*(5*r - 5*r^2 + t + 18*r*t - 9*r^2*t + t^2 + 9*r*t^2)*G[-1, 0, -1 + r, t])/(r*(1 + t)) - 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(r*(1 + t)) - 
       (8*(3*r - 3*r^2 - t + 30*r*t - 15*r^2*t - t^2 + 15*r*t^2)*G[-1, -1 + r, 0, t])/(r*(1 + t)) - 
       (16*(-25*r + 25*r^2 - 25*t + 2*r*t - r^2*t - 25*t^2 + r*t^2)*G[-1, -1 + r, -1 + r, t])/
        (r*(1 + t)) - (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) - 
       (240*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) + 
       (16*(-r + r^2 - t + 14*r*t - 7*r^2*t - t^2 + 7*r*t^2)*G[0, 0, -1 + r, t])/(r*(1 + t)) + 
       (24*(-4*r + 4*r^2 - 7*t + 20*r*t - 10*r^2*t - 7*t^2 + 10*r*t^2)*G[0, 1, 1, r])/(r*(1 + t)) - 
       (8*(12*r - 12*r^2 + 9*t + 8*r*t - 4*r^2*t + 9*t^2 + 4*r*t^2)*G[0, -1 + r, -1 + r, t])/
        (r*(1 + t)) - (16*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r + 
       (16*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/(r*(1 + t)) - 
       (8*t*(39 + Pi^2 + 9*r + 48*t + Pi^2*t + 36*Zeta[3] - 18*r*Zeta[3] + 18*t*Zeta[3]))/
        (3*(1 + t))) + G[0, t]*((4*t*(1 + 2*r - r^2 + t + r*t)*G[1, r]^3)/(r*(1 + t)) + 
       (4*(1 - r + t)*(-2 + 3*r + t)*G[-1 + r, t]^2)/(r*(1 + t)) - 
       (4*(1 - r + t)*(r + t)*G[-1 + r, t]^3)/(r*(1 + t)) + 
       G[1, r]^2*((-4*t*(-1 + 8*r - 3*r^2 - t + 5*r*t))/(r*(1 + t)) + 
         (4*t*(1 + 6*r - 3*r^2 + t + 3*r*t)*G[-1 + r, t])/(r*(1 + t))) + 
       (8*t*(-1 + 6*r - 3*r^2 - t + 3*r*t)*G[-1, 0, t])/(r*(1 + t)) + 
       (8*t*(-1 + 6*r - 3*r^2 - t + 3*r*t)*G[-1, -1 + r, t])/(r*(1 + t)) + 
       (8*t*(10 - 3*r + 7*t)*G[0, 1, r])/(1 + t) + (8*(2 - 5*r + 3*r^2 - 5*r*t)*G[0, -1 + r, t])/
        r + G[1, r]*((8*t*(6 - Pi^2 + 12*r - 4*Pi^2*r + 2*Pi^2*r^2 + 6*t - Pi^2*t + 12*r*t - 
            2*Pi^2*r*t))/(3*r*(1 + t)) + (8*(-1 + r - t)*(-2 - 2*r - 5*t + r*t)*G[-1 + r, t])/
          (r*(1 + t)) + (4*(-4*r + 4*r^2 - 8*t + 6*r*t - 3*r^2*t - 8*t^2 + 3*r*t^2)*G[-1 + r, t]^2)/
          (r*(1 + t)) - (16*(-2*r + 2*r^2 - t + 12*r*t - 6*r^2*t - t^2 + 6*r*t^2)*G[-1, 0, t])/
          (r*(1 + t)) + (8*(-3*r + 3*r^2 - t - 3*r*t)*G[-1, -1 + r, t])/r - 
         (48*t*(1 - 6*r + 3*r^2 + t - 3*r*t)*G[0, 1, r])/(r*(1 + t)) - 
         (8*t*(-3 + 8*r - 4*r^2 - 3*t + 4*r*t)*G[0, -1 + r, t])/(r*(1 + t))) + 
       G[-1 + r, t]*((8*(1 - r + t)*(-12 - 6*r + 3*Pi^2*r - 12*t + 2*Pi^2*t - 6*r*t + Pi^2*r*t))/
          (3*r*(1 + t)) + (8*(-r + r^2 - t - r*t)*G[-1, 0, t])/r + 
         (8*(-r + r^2 - t - r*t)*G[-1, -1 + r, t])/r + 
         (8*(-14*r + 14*r^2 - 17*t + 8*r*t - 4*r^2*t - 17*t^2 + 4*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
         (8*(-r + r^2 - t - r*t)*G[0, -1 + r, t])/r + (16*(1 - r + t)*(r + t)*G[0, r, t])/
          (r*(1 + t))) + (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, t])/(r*(1 + t)) + 
       (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, t])/(r*(1 + t)) + 
       (16*(2*r - 2*r^2 - t + 8*r*t - 4*r^2*t - t^2 + 4*r*t^2)*G[-1, 0, 0, t])/(r*(1 + t)) - 
       (8*(-3*r + 3*r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*G[-1, 0, -1 + r, t])/
        (r*(1 + t)) + (16*(-r + r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*G[-1, 0, r, t])/
        (r*(1 + t)) - (8*(-3*r + 3*r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*
         G[-1, -1 + r, 0, t])/(r*(1 + t)) + (16*(-2*r + 2*r^2 - t - 2*r*t)*
         G[-1, -1 + r, -1 + r, t])/r + (16*(-r + r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*
         G[-1, -1 + r, r, t])/(r*(1 + t)) + (144*t*(2 - r + t)*G[0, 0, 1, r])/(1 + t) - 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[0, 0, -1 + r, t])/(r*(1 + t)) - 
       (72*t*(-1 + 4*r - 2*r^2 - t + 2*r*t)*G[0, 1, 1, r])/(r*(1 + t)) + 
       (8*t*(-3 + 8*r - 4*r^2 - 3*t + 4*r*t)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (16*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r - (16*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
        (r*(1 + t)) + (8*t*(39 + Pi^2 + 9*r + 48*t + Pi^2*t + 36*Zeta[3] - 18*r*Zeta[3] + 
          18*t*Zeta[3]))/(3*(1 + t))) + 
     G[1, r]*((-8*(-2 + 2*r - 5*t + 10*r*t - 3*r^2*t - 3*t^2 + 5*r*t^2)*G[-1, 0, t])/(r*(1 + t)) + 
       (8*(2 - 3*r + r^2 + 4*t - 2*r^2*t + 2*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
       (8*(-9*r + 9*r^2 - 7*t - 28*r*t + 12*r^2*t - 7*t^2 - 16*r*t^2)*G[0, 1, r])/(r*(1 + t)) + 
       (8*(-2 + 2*r^2 - 5*t)*G[0, -1 + r, t])/r + G[-1 + r, t]*
        ((-8*(6 - 6*r - 7*Pi^2*r + 7*Pi^2*r^2 + 12*t - 7*Pi^2*t - 6*r*t + 2*Pi^2*r*t - Pi^2*r^2*t + 
            6*t^2 - 7*Pi^2*t^2 + Pi^2*r*t^2))/(3*r*(1 + t)) - 
         (16*(-9*r + 9*r^2 - 10*t + 4*r*t - 2*r^2*t - 10*t^2 + 2*r*t^2)*G[-1, 0, t])/(r*(1 + t)) - 
         (8*(-r + r^2 + t + 2*r*t - r^2*t + t^2 + r*t^2)*G[-1, -1 + r, t])/(r*(1 + t)) + 
         (8*(10*r - 10*r^2 + 11*t + 11*t^2)*G[0, 1, r])/(r*(1 + t)) - 
         (8*(-r + r^2 - 3*t - r*t)*G[0, -1 + r, t])/r + (16*(1 - r + t)*(r + t)*G[0, r, t])/
          (r*(1 + t))) + (224*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, 0, t])/(r*(1 + t)) + 
       (32*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1, -1 + r, t])/(r*(1 + t)) + 
       (16*(-r + r^2 - t + 26*r*t - 13*r^2*t - t^2 + 13*r*t^2)*G[-1, 0, 0, t])/(r*(1 + t)) + 
       (8*(-11*r + 11*r^2 - 15*t + 2*r*t - r^2*t - 15*t^2 + r*t^2)*G[-1, 0, -1 + r, t])/
        (r*(1 + t)) + (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, 0, r, t])/(r*(1 + t)) - 
       (8*(5*r - 5*r^2 + 9*t + 2*r*t - r^2*t + 9*t^2 + r*t^2)*G[-1, -1 + r, 0, t])/(r*(1 + t)) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (16*(-1 + r)*(r + t - r*t + t^2)*G[-1, -1 + r, r, t])/(r*(1 + t)) + 
       (8*(-9*r + 9*r^2 - 16*t + 98*r*t - 49*r^2*t - 16*t^2 + 49*r*t^2)*G[0, 0, 1, r])/
        (r*(1 + t)) + (8*(1 - r + t)*(-r - 4*t + 3*r*t)*G[0, 0, -1 + r, t])/(r*(1 + t)) + 
       (8*(15*r - 15*r^2 + 14*t + 90*r*t - 45*r^2*t + 14*t^2 + 45*r*t^2)*G[0, 1, 1, r])/
        (r*(1 + t)) - (16*(-1 + r)*(r + t - r*t + t^2)*G[0, -1 + r, -1 + r, t])/(r*(1 + t)) + 
       (16*(-r + r^2 - t - r*t)*G[0, -1 + r, r, t])/r - (16*(1 - r + t)*(r + t)*G[0, r, -1 + r, t])/
        (r*(1 + t)) + (8*(-57 - Pi^2 + 66*r + Pi^2*r - 9*r^2 - 105*t - 2*Pi^2*t + 57*r*t - 
          5*Pi^2*r*t + 3*Pi^2*r^2*t - 48*t^2 - Pi^2*t^2 - 3*Pi^2*r*t^2 - 18*r*Zeta[3] + 
          18*r^2*Zeta[3] - 18*t*Zeta[3] - 18*t^2*Zeta[3]))/(3*r*(1 + t))))|>;

triangle[density_, alpha_, beta_] :=
  Piecewise[{{density, alpha > 0 && beta > 0 && alpha + beta < 1}}, 0];

threeLoopPositionWeight = Function[{alpha, beta}, Evaluate[
  positionWeights["Identity"] DiracDelta[alpha] DiracDelta[beta]
  - DiracDelta[beta] PlusFun[positionWeights["Endpoint"] /. a -> alpha, {alpha, 0, 1, 0}]
  - DiracDelta[alpha] PlusFun[positionWeights["Endpoint"] /. a -> beta, {beta, 0, 1, 0}]
  + triangle[positionWeights["Direct"] /. {p -> alpha, q -> beta}, alpha, beta]
  + triangle[positionWeights["Exchange"] /. {p -> 1-alpha, q -> 1-beta}, 1-alpha, 1-beta]
  + PlusFun[
      triangle[positionWeights["Subtracted"] /. {p -> alpha, q -> beta}, alpha, beta],
      {alpha, 0, 1, 0}, {beta, 0, 1, 0}]]];

threeLoopERBLDensity = Function[{x, y}, Evaluate[Piecewise[{
  {Indeterminate, y <= 0 || y >= 1},
  {0, x <= 0 || x >= 1},
  {erblA, 0 < x < y && x + y < 1},
  {erblB /. {x -> y, y -> x}, 0 < y < x && x + y < 1},
  {erblA /. {x -> 1-x, y -> 1-y}, y < x < 1 && x + y > 1},
  {erblB /. {x -> 1-y, y -> 1-x}, x < y < 1 && x + y > 1}
}, Indeterminate]]];

(* Positive outer input y>xi. Reflect x and y for negative outer input. *)
positiveOuter = Function[{x, y, xi}, Evaluate[With[
  {denominator = y+xi, outerRatio = (y-xi)/(y+xi)},
  -Piecewise[{
    {gpdRegions["central"] /. {t -> (x+xi)/denominator, r -> 2 xi/denominator}, -xi < x < xi},
    {gpdRegions["outer-direct"] /. {t -> (x-xi)/denominator, r -> outerRatio}, xi < x < y},
    {gpdRegions["outer-exchange"] /. {t -> (-x-xi)/denominator, r -> outerRatio}, -y < x < -xi}
  }, 0]/xi]]];

threeLoopGPDDensity = Function[{x, y, xi}, Piecewise[{
  {threeLoopERBLDensity[(x+xi)/(2 xi), (y+xi)/(2 xi)]/(2 xi), 0 < xi <= 1 && Abs[y] < xi},
  {positiveOuter[Sign[y] x, Abs[y], xi], 0 < xi < Abs[y] < 1}
}, Indeterminate]];

(* Position-space weights from the Braun-Manashov light-ray kernel,
   arXiv:1404.0863. The CF^2 direct Log[tau] coefficient follows the
   independent conformal reconstruction of arXiv:1703.09532. *)
lowerWeights[1] = <|"Identity" -> 2 CF, "Endpoint" -> 4 CF (1-a)/a,
  "Direct" -> -4 CF, "Exchange" -> 0|>;

lowerWeights[2] = With[
  {beta0 = (11 CA-2 nf)/3, tau = p q/((1-p) (1-q)),
   tauBar = (1-p-q)/((1-p) (1-q)),
   phi = -Log[1-a] (3/2-Log[1-a]+(2-a)/(1-a) Log[a]),
   phiDirect = -Log[1-p-q]^2/2 + Total[
     (-Log[1-#]^2/2 + Log[#] Log[1-#] + Log[#]/2 - (1-#)/# Log[1-#]) & /@ {p,q}]},
  <|
    "Identity" -> 8 CF^2 (-6 Zeta[3]+Pi^2/3+21/8)
      + 4 CF CA (6 Zeta[3]-2 Pi^2/3+13/6) + 13/3 CF beta0,
    "Endpoint" -> (1-a)/a (8 CF^2 phi - 4 CF CA (Pi^2-4)/3
      + 4 CF beta0 (Log[1-a]+5/3)),
    "Direct" -> 8 CF^2 (phiDirect+2 PolyLog[2,tau]+Log[tauBar]^2+Log[tau]/2
        -(2-tau)/tau Log[tauBar])
      - 8 CF CA (PolyLog[2,tau]-Pi^2/6+Log[tauBar]^2/2-Log[tauBar]/tau+5/3)
      - 4 CF beta0 (Log[1-p-q]+11/3),
    "Exchange" -> (8 CF^2-4 CF CA) (Log[tauBar]^2-2 tau Log[tauBar])
  |>];

PositionSpaceKernel[alpha_, beta_, loop : (1 | 2)] := With[{weights = lowerWeights[loop]},
  weights["Identity"] DiracDelta[alpha] DiracDelta[beta]
  - DiracDelta[beta] PlusFun[weights["Endpoint"] /. a -> alpha, {alpha, 0, 1, 0}]
  - DiracDelta[alpha] PlusFun[weights["Endpoint"] /. a -> beta, {beta, 0, 1, 0}]
  + triangle[weights["Direct"] /. {p -> alpha, q -> beta}, alpha, beta]
  + If[loop == 2, triangle[weights["Exchange"] /. {p -> 1-alpha, q -> 1-beta},
      1-alpha, 1-beta], 0]];
PositionSpaceKernel[alpha_, beta_, 3] := threeLoopPositionWeight[alpha,beta];

erblLeading[u_, v_] := -4 CF u/v (1 + 1/(v-u));
erblBranches[u_, v_, 1] := {
  {erblLeading[u,v], 0 < u < v < 1},
  {erblLeading[1-u,1-v], 0 < v < u < 1}
};
erblBranches[u_, v_, 2] := {
  {erblTwoLoopChambers[[1]] /. {x -> u, y -> v}, 0 < u < v < 1 && u+v <= 1},
  {erblTwoLoopChambers[[2]] /. {x -> u, y -> v}, 0 < u < v < 1 && u+v > 1},
  {erblTwoLoopChambers[[1]] /. {x -> 1-u, y -> 1-v}, 0 < v < u < 1 && u+v >= 1},
  {erblTwoLoopChambers[[2]] /. {x -> 1-u, y -> 1-v}, 0 < v < u < 1 && u+v < 1}
};
ERBLKernel[u_, v_, loop : (1 | 2)] := Which[
  TrueQ[v <= 0 || v >= 1 || u == v], Indeterminate,
  TrueQ[u <= 0 || u >= 1], 0,
  True, Piecewise[Join[{{Indeterminate, v <= 0 || v >= 1},
    {0, u <= 0 || u >= 1}}, erblBranches[u,v,loop]], Indeterminate]
];
ERBLKernel[u_, v_, 3] := threeLoopERBLDensity[u,v];

lowerOuter[u_, v_, skew_, 1] := -4 CF Piecewise[{
  {(u+skew)/(v+skew) (1/(v-u)+1/(2 skew)), -skew < u <= skew},
  {((u-skew)/(v-skew)+(u+skew)/(v+skew))/(v-u)
    +(v-u)/((v-skew) (v+skew)), skew < u < v}
}, 0];

(* Eliminate the second coordinate on each Fourier line through the
   direct triangle. The exchange triangle uses the reflected output. *)
triangleProjection[weight_, u_, v_, skew_] := Module[{parameter},
  If[TrueQ[u <= -skew || u >= v], 0,
    Piecewise[{{Inactive[Integrate][
      (weight /. {p -> parameter, q -> (v-u-(v-skew) parameter)/(v+skew)})/(v+skew),
      {parameter, 0, Min[(v-u)/(v-skew), (u+skew)/(2 skew)]}],
      -skew < u < v}}, 0]]
];

edgeProjection[weight_, distance_, slope_, region_] :=
  If[region === False, 0, Piecewise[{{(weight /. a -> distance/slope)/slope, region}}, 0]];
lowerOuter[u_, v_, skew_, 2] := With[{weights = lowerWeights[2]},
  -edgeProjection[weights["Endpoint"], v-u, v-skew, skew < u < v]
  -edgeProjection[weights["Endpoint"], v-u, v+skew, -skew < u < v]
  +triangleProjection[weights["Direct"], u,v,skew]
  +triangleProjection[weights["Exchange"], -u,v,skew]
];

centralDensity[u_, v_, skew_, loop_] :=
  ERBLKernel[(u+skew)/(2 skew),(v+skew)/(2 skew),loop]/(2 skew);
GPDKernel[u_, v_, skew_, loop : (1 | 2)] := Which[
  TrueQ[skew <= 0 || skew > 1 || Abs[v] >= 1 || Abs[v] == skew || u == v], Indeterminate,
  TrueQ[0 < skew <= 1 && Abs[v] < skew], centralDensity[u,v,skew,loop],
  TrueQ[0 < skew < v < 1], lowerOuter[u,v,skew,loop],
  TrueQ[0 < skew < -v < 1], lowerOuter[-u,-v,skew,loop],
  True, Piecewise[{
    {centralDensity[u,v,skew,loop], 0 < skew <= 1 && Abs[v] < skew},
    {lowerOuter[u,v,skew,loop], 0 < skew < v < 1},
    {lowerOuter[-u,-v,skew,loop], 0 < skew < -v < 1}
  }, Indeterminate]
];
GPDKernel[u_, v_, skew_, 3] := threeLoopGPDDensity[u,v,skew];

End[];
EndPackage[];
